Equations for a K3 Lehmer map

McMullen proved that there exists an automorphism of minimal topological entropy on a projective K3 surface. We derive equations for the surface and its automorphism. We reconstruct the surface and its automorphism from the Hodge theoretic model provided by McMullen. The approach is computer aided and relies on finite non-symplectic automorphisms, $p$-adic lifting, elliptic fibrations and the Kneser neighbor method for integer lattices.

==> anc/fibrations.sage <==
# This file contains the computational data for the paper
# Simon Brandorst and Noam D. Elkies, Equations for a K3 Lehmer map
# It is meant to be read by the computer algebra system SageMath Version 9.2.
# https://www.sagemath.org/
# using the command `load('fibrations.sage')`
# After execution the following global variables are available
# E1, E2, E3, E4, E5, E6, E7
# which are elliptic fibrations in Weierstrass form giving the surface $S_i$
# and a basis of their Mordell-Weil group
# basis1, basis2, basis3, basis4, basis5, basis6, basis7
# Reduction modulo p29 can be carried out by typing
# e.g. E1.change_ring(kFt)
# basis1_k = [b.change_ring(kFt) for b in basis1]

# definitions of the base rings involved
k = GF(29)
R.<z> = QQ[]
fz = z^12 - 3*z^11 + z^10 + 7*z^9 - 8*z^8 - 4*z^7 + 13*z^6 - 4*z^5 - 8*z^4 + 7*z^3 + z^2 - 3*z + 1
F.<z> = QQ.extension(fz)
p29 = F.fractional_ideal(29, z+12)
kF = p29.residue_field()
Ft.<t> = F[]
Ft = Ft.fraction_field()
kFt = PolynomialRing(kF,"t")
kt = PolynomialRing(k,"t")

R.<x> = QQ[]
fw = x^6 - 2*x^5 + 2*x^4 - 3*x^3 + 2*x^2 - 2*x + 1
w = z^11 - z^10 - 3*z^9 + 4*z^8 + 5*z^7 - 6*z^6 - 2*z^5 + 7*z^4 + z^3 - 4*z^2 + z + 2
zeta7 = 2*z^11 - 4*z^10 - 3*z^9 + 14*z^8 - 4*z^7 - 16*z^6 + 16*z^5 + 8*z^4 - 14*z^3 + 2*z^2 + 6*z - 2
assert w.minpoly()==fw
assert zeta7.minpoly() == x^6 + x^5 + x^4 + x^3 + x^2 + x + 1

################################################################################
#         S1
################################################################################

ainvs1 = (0, 0, 0, -3577/6*w^5 + 85943/48*w^4 - 8387/2*w^3 + 649*w^2 - 6917/2*w + 16741/6, (105*w^5 - 49*w^4 + 147*w^3 - 77*w^2 + 98*w - 63)*t^7 - 1593263/144*w^5 + 9754283/144*w^4 + 37139795/864*w^3 + 6866335/144*w^2 - 10692829/432*w - 18488981/864)
E1 = EllipticCurve(Ft, ainvs1)
B = [(-w^5 + 2*w^4 - 2*w^3 + 3*w^2 - w + 3)*t^4 + (-4*w^5 + 4*w^4 - 6*w^3 + 14*w^2 + 2*w + 12)*t^3 + (-14*w^5 + 9*w^4 - 4*w^3 + 38*w^2 + 13*w + 25)*t^2 + (-35*w^5 + 21*w^4 + 5*w^3 + 83*w^2 + 25*w + 24)*t - 48*w^5 + 169/3*w^4 + 20/3*w^3 + 989/12*w^2 - 8*w + 61/3,
 (-3*w^5 + 4*w^4 - 2*w^3 + 7*w^2 - w + 4)*t^6 + (-30*w^5 + 48*w^4 - 33*w^3 + 66*w^2 - 27*w + 42)*t^5 + (-102*w^5 + 183*w^4 - 150*w^3 + 477/2*w^2 - 225/2*w + 369/2)*t^4 + (-190*w^5 + 387*w^4 - 404*w^3 + 517*w^2 - 253*w + 487)*t^3 + (-157/2*w^5 + 186*w^4 - 401*w^3 + 931/2*w^2 + 11/2*w + 661)*t^2 + (191/2*w^5 - 587/2*w^4 - 8*w^3 + 439/2*w^2 + 515*w + 801/2)*t + 146*w^5 - 1241/2*w^4 + 537*w^3 - 152*w^2 + 1689/2*w - 255/2,
 1]
B = E1(B)
basis1 =[(B[0].subs(t=t*zeta7^i),B[1].subs(t=t*zeta7^i)) for i in range(6)]
basis1 = [E1(b) for b in basis1]

################################################################################
#         S2
################################################################################


ainvs2 = (0, 0, 0, (-161213/12*z^11 + 405085/16*z^10 + 165209/8*z^9 - 1254321/16*z^8 + 236675/48*z^7 + 1404859/16*z^6 - 2953057/48*z^5 - 1240577/24*z^4 + 240741/4*z^3 + 15124/3*z^2 - 533581/24*z + 100095/16)*t^8 + (9599*z^11 - 35315/2*z^10 - 41203/3*z^9 + 316819/6*z^8 - 17761/3*z^7 - 105915/2*z^6 + 271877/6*z^5 + 80242/3*z^4 - 114451/3*z^3 + 16691/6*z^2 + 67001/6*z - 7259)*t^7 + (-82943/6*z^11 + 31061*z^10 + 62917/6*z^9 - 537553/6*z^8 + 123032/3*z^7 + 266347/3*z^6 - 330875/3*z^5 - 59573/2*z^4 + 536741/6*z^3 - 154879/6*z^2 - 98209/3*z + 103567/6)*t^6 + (2719*z^11 - 4816*z^10 - 4631*z^9 + 16052*z^8 - 351*z^7 - 18912*z^6 + 13172*z^5 + 12887*z^4 - 12131*z^3 - 938*z^2 + 6320*z - 64)*t^5 + (435*z^11 - 1285*z^10 + 220*z^9 + 3375*z^8 - 3120*z^7 - 2840*z^6 + 5630*z^5 - 345*z^4 - 4230*z^3 + 2100*z^2 + 1305*z - 1095)*t^4, (31812991/432*z^11 + 283481275/864*z^10 - 664404503/864*z^9 - 518927143/864*z^8 + 636767341/288*z^7 + 42231917/108*z^6 - 656886265/288*z^5 + 522955601/432*z^4 + 538328525/288*z^3 - 919781891/864*z^2 - 55302779/108*z + 183661289/432)*t^12 + (12100745/36*z^11 - 24719075/18*z^10 + 37645145/72*z^9 + 130954051/36*z^8 - 22549645/6*z^7 - 130046729/36*z^6 + 53121164/9*z^5 - 8915393/36*z^4 - 122892235/24*z^3 + 120791707/72*z^2 + 57391753/36*z - 67937635/72)*t^11 + (-2669281/4*z^11 + 43877287/24*z^10 + 3866249/24*z^9 - 30963949/6*z^8 + 77624263/24*z^7 + 31955207/6*z^6 - 53874981/8*z^5 - 30436321/24*z^4 + 421297859/72*z^3 - 103050185/72*z^2 - 36666653/18*z + 7702861/8)*t^10 + (3555712/27*z^11 - 8993909/36*z^10 - 30802489/108*z^9 + 96776899/108*z^8 + 5261225/36*z^7 - 137946169/108*z^6 + 14539289/36*z^5 + 53780299/54*z^4 - 5824039/9*z^3 - 15562301/36*z^2 + 10030054/27*z + 16299107/108)*t^9 + (3144139/12*z^11 - 7791367/12*z^10 - 928805/12*z^9 + 5425129/3*z^8 - 4698121/4*z^7 - 20328677/12*z^6 + 7792588/3*z^5 + 332204*z^4 - 6038348/3*z^3 + 1602353/2*z^2 + 2954715/4*z - 5223709/12)*t^8 + (-24004*z^11 + 94031/3*z^10 + 59191*z^9 - 123507*z^8 - 182033/3*z^7 + 516110/3*z^6 - 125087/3*z^5 - 546142/3*z^4 + 50614*z^3 + 183221/3*z^2 - 196094/3*z - 36722)*t^7 + (-19411*z^11 + 49322*z^10 + 4858*z^9 - 136444*z^8 + 89992*z^7 + 127855*z^6 - 193214*z^5 - 21735*z^4 + 152145*z^3 - 57575*z^2 - 52507*z + 33180)*t^6 + (544*z^11 - 934*z^10 - 1007*z^9 + 3200*z^8 + 231*z^7 - 4030*z^6 + 2327*z^5 + 3099*z^4 - 2373*z^3 - 524*z^2 + 1445*z + 158)*t^5)
E2 = EllipticCurve(Ft, ainvs2)
basis2 = [((273/4*z^11 - 177*z^10 - 185/6*z^9 + 6029/12*z^8 - 3407/12*z^7 - 6073/12*z^6 + 2467/4*z^5 + 727/6*z^4 - 6301/12*z^3 + 1421/12*z^2 + 2023/12*z - 87)*t^4 + (542/3*z^11 - 1420/3*z^10 + 5/3*z^9 + 1261*z^8 - 3019/3*z^7 - 2945/3*z^6 + 5695/3*z^5 - 139*z^4 - 3881/3*z^3 + 672*z^2 + 1018/3*z - 1015/3)*t^3 + (-311*z^11 + 694*z^10 + 286*z^9 - 2119*z^8 + 860*z^7 + 2335*z^6 - 2619*z^5 - 1016*z^4 + 2327*z^3 - 565*z^2 - 966*z + 399)*t^2 + (-14*z^11 + 68*z^10 - 38*z^9 - 200*z^8 + 276*z^7 + 182*z^6 - 482*z^5 + 114*z^4 + 422*z^3 - 256*z^2 - 98*z + 164)*t + 31*z^11 - 79*z^10 - 4*z^9 + 209*z^8 - 141*z^7 - 188*z^6 + 291*z^5 + 30*z^4 - 220*z^3 + 84*z^2 + 77*z - 45,
  (-184*z^11 - 911*z^10 + 5425/2*z^9 + 444*z^8 - 6942*z^7 + 2705*z^6 + 5479*z^5 - 6456*z^4 - 2316*z^3 + 3869*z^2 - 419/2*z - 1346)*t^5 + (-9237/2*z^11 + 21947/2*z^10 + 6825/2*z^9 - 33540*z^8 + 16989*z^7 + 36441*z^6 - 45692*z^5 - 11736*z^4 + 79029/2*z^3 - 24661/2*z^2 - 29585/2*z + 15417/2)*t^4 + (1256*z^11 - 1947*z^10 - 2114*z^9 + 5359*z^8 + 2536*z^7 - 6050*z^6 - 575*z^5 + 8119*z^4 + 548*z^3 - 4893*z^2 + 2440*z + 2706)*t^3 + (3198*z^11 - 8295*z^10 - 252*z^9 + 22110*z^8 - 31059/2*z^7 - 40101/2*z^6 + 63585/2*z^5 + 5811/2*z^4 - 24729*z^3 + 9606*z^2 + 8766*z - 11247/2)*t^2 + (-606*z^11 + 1266*z^10 + 705*z^9 - 3984*z^8 + 1254*z^7 + 4338*z^6 - 4389*z^5 - 2118*z^4 + 3696*z^3 - 648*z^2 - 1620*z + 357)*t - 63*z^11 + 176*z^10 - 11*z^9 - 479*z^8 + 401*z^7 + 417*z^6 - 769*z^5 + 21*z^4 + 592*z^3 - 283*z^2 - 177*z + 157),
 ((273/4*z^11 - 177*z^10 - 185/6*z^9 + 6029/12*z^8 - 3407/12*z^7 - 6073/12*z^6 + 2467/4*z^5 + 727/6*z^4 - 6301/12*z^3 + 1421/12*z^2 + 2023/12*z - 87)*t^4 + (-1204/3*z^11 + 2666/3*z^10 + 1106/3*z^9 - 2615*z^8 + 3128/3*z^7 + 7915/3*z^6 - 8900/3*z^5 - 942*z^4 + 7471/3*z^3 - 554*z^2 - 2537/3*z + 1340/3)*t^3 + (293*z^11 - 550*z^10 - 382*z^9 + 1627*z^8 - 228*z^7 - 1690*z^6 + 1450*z^5 + 999*z^4 - 1173*z^3 + 55*z^2 + 521*z - 88)*t^2 + (96*z^11 - 304*z^10 + 74*z^9 + 780*z^8 - 750*z^7 - 674*z^6 + 1292*z^5 - 80*z^4 - 1008*z^3 + 460*z^2 + 306*z - 244)*t - 20*z^11 + 49*z^10 + 12*z^9 - 143*z^8 + 73*z^7 + 152*z^6 - 181*z^5 - 52*z^4 + 155*z^3 - 37*z^2 - 61*z + 24,
  (-2043/2*z^11 + 649/2*z^10 + 4132*z^9 - 2815*z^8 - 15533/2*z^7 + 9269/2*z^6 + 9225/2*z^5 - 14881/2*z^4 - 4931/2*z^3 + 4476*z^2 + 843*z - 1009)*t^5 + (1921/2*z^11 + 265/2*z^10 - 3204*z^9 + 387*z^8 + 12207/2*z^7 + 934*z^6 - 4455/2*z^5 + 6003/2*z^4 + 4162*z^3 + 522*z^2 - 2431/2*z - 1421/2)*t^4 + (-447*z^11 - 565*z^10 + 1958*z^9 + 338*z^8 - 3698*z^7 - 718*z^6 + 544*z^5 - 3151*z^4 - 2656*z^3 - 1128*z^2 - 1011*z - 350)*t^3 + (-2481*z^11 + 6390*z^10 + 951*z^9 - 35967/2*z^8 + 10827*z^7 + 17760*z^6 - 23778*z^5 - 7059/2*z^4 + 40299/2*z^3 - 12015/2*z^2 - 6363*z + 4365)*t^2 + (921*z^11 - 2079*z^10 - 750*z^9 + 6042*z^8 - 2565*z^7 - 6162*z^6 + 7041*z^5 + 2316*z^4 - 5883*z^3 + 1329*z^2 + 2202*z - 945)*t - 10*z^11 - 7*z^10 + 62*z^9 - 11*z^8 - 157*z^7 + 67*z^6 + 148*z^5 - 161*z^4 - 84*z^3 + 127*z^2 + 2*z - 54),
 ((273/4*z^11 - 177*z^10 - 185/6*z^9 + 6029/12*z^8 - 3407/12*z^7 - 6073/12*z^6 + 2467/4*z^5 + 727/6*z^4 - 6301/12*z^3 + 1421/12*z^2 + 2023/12*z - 87)*t^4 + (-901/3*z^11 + 2453/3*z^10 - 13/3*z^9 - 2223*z^8 + 5036/3*z^7 + 6109/3*z^6 - 10034/3*z^5 - 122*z^4 + 7981/3*z^3 - 1094*z^2 - 2507/3*z + 1955/3)*t^3 + (5790/7*z^11 - 14150/7*z^10 - 2554/7*z^9 + 39958/7*z^8 - 23302/7*z^7 - 38925/7*z^6 + 53688/7*z^5 + 10028/7*z^4 - 43035/7*z^3 + 2041*z^2 + 15899/7*z - 8336/7)*t^2 + (-2032/7*z^11 + 4154/7*z^10 + 2440/7*z^9 - 12842/7*z^8 + 3222/7*z^7 + 14284/7*z^6 - 13074/7*z^5 - 8000/7*z^4 + 1614*z^3 - 1020/7*z^2 - 5476/7*z + 718/7)*t - 297/7*z^11 + 927/7*z^10 - 255/7*z^9 - 2343/7*z^8 + 2442/7*z^7 + 261*z^6 - 4208/7*z^5 + 618/7*z^4 + 3154/7*z^3 - 1754/7*z^2 - 836/7*z + 140,
  (-2227/2*z^11 + 5007/2*z^10 + 744*z^9 - 14503/2*z^8 + 7069/2*z^7 + 7236*z^6 - 9247*z^5 - 5835/2*z^4 + 14269/2*z^3 - 2152*z^2 - 3297*z + 1911/2)*t^5 + (1165/14*z^11 + 18472/7*z^10 - 5292*z^9 - 50851/14*z^8 + 231923/14*z^7 - 33573/14*z^6 - 18673*z^5 + 108343/7*z^4 + 25057/2*z^3 - 183221/14*z^2 + 2105/14*z + 104407/14)*t^4 + (109311/7*z^11 - 290666/7*z^10 - 404*z^9 + 788276/7*z^8 - 585681/7*z^7 - 714864/7*z^6 + 1183891/7*z^5 + 57245/7*z^4 - 922942/7*z^3 + 389132/7*z^2 + 303020/7*z - 221992/7)*t^3 + (-107118/7*z^11 + 72585/2*z^10 + 60960/7*z^9 - 1454991/14*z^8 + 387393/7*z^7 + 723021/7*z^6 - 943998/7*z^5 - 448023/14*z^4 + 108780*z^3 - 464355/14*z^2 - 293610/7*z + 270783/14)*t^2 + (13761/7*z^11 - 23154/7*z^10 - 25824/7*z^9 + 79524/7*z^8 + 8118/7*z^7 - 99870/7*z^6 + 7692*z^5 + 80733/7*z^4 - 53373/7*z^3 - 16791/7*z^2 + 36399/7*z + 8121/7)*t + 3447/7*z^11 - 9808/7*z^10 + 1154/7*z^9 + 3682*z^8 - 22436/7*z^7 - 21992/7*z^6 + 41947/7*z^5 - 1765/7*z^4 - 32080/7*z^3 + 15495/7*z^2 + 9655/7*z - 8723/7),
 (((273/4*z^11 - 177*z^10 - 185/6*z^9 + 6029/12*z^8 - 3407/12*z^7 - 6073/12*z^6 + 2467/4*z^5 + 727/6*z^4 - 6301/12*z^3 + 1421/12*z^2 + 2023/12*z - 87)*t^6 + (12655/39*z^11 - 22719/26*z^10 + 810/13*z^9 + 89348/39*z^8 - 147743/78*z^7 - 25123/13*z^6 + 285785/78*z^5 - 1627/78*z^4 - 106118/39*z^3 + 17370/13*z^2 + 70753/78*z - 9199/13)*t^5 + (-2945875/14196*z^11 + 311617/2366*z^10 + 1622227/2028*z^9 - 3220193/3549*z^8 - 19813799/14196*z^7 + 867559/507*z^6 + 1152733/2028*z^5 - 33978563/14196*z^4 - 152617/2028*z^3 + 4240685/3549*z^2 - 2058866/3549*z - 9155045/14196)*t^4 + (-5723734/3549*z^11 + 660048/169*z^10 + 130025/169*z^9 - 39329033/3549*z^8 + 1069174/169*z^7 + 38494346/3549*z^6 - 52550731/3549*z^5 - 3466594/1183*z^4 + 14043446/1183*z^3 - 50735/13*z^2 - 5241676/1183*z + 8042864/3549)*t^3 + (-297693/1183*z^11 + 995151/1183*z^10 - 54785/169*z^9 - 2436738/1183*z^8 + 2837255/1183*z^7 + 254856/169*z^6 - 666266/169*z^5 + 953402/1183*z^4 + 3458668/1183*z^3 - 2059823/1183*z^2 - 861243/1183*z + 88357/91)*t^2 + (251820/1183*z^11 - 586902/1183*z^10 - 12392/91*z^9 + 1692494/1183*z^8 - 852538/1183*z^7 - 1694152/1183*z^6 + 2143262/1183*z^5 + 570334/1183*z^4 - 1725930/1183*z^3 + 496536/1183*z^2 + 681162/1183*z - 285322/1183)*t + 14591/1183*z^11 - 42631/1183*z^10 + 7510/1183*z^9 + 109348/1183*z^8 - 101509/1183*z^7 - 12707/169*z^6 + 182059/1183*z^5 - 14867/1183*z^4 - 136323/1183*z^3 + 5335/91*z^2 + 39471/1183*z - 38299/1183)/(t^2 + (42/13*z^11 - 744/91*z^10 - 20/13*z^9 + 2200/91*z^8 - 1342/91*z^7 - 2160/91*z^6 + 2942/91*z^5 + 458/91*z^4 - 2252/91*z^3 + 814/91*z^2 + 96/13*z - 422/91)*t - 1168/1183*z^11 + 2654/1183*z^10 + 175/169*z^9 - 8074/1183*z^8 + 1990/1183*z^7 + 10518/1183*z^6 - 8061/1183*z^5 - 6722/1183*z^4 + 8243/1183*z^3 + 205/1183*z^2 - 3902/1183*z + 1090/1183),
  ((1393/2*z^11 - 1593/2*z^10 - 2213*z^9 + 6787/2*z^8 + 3522*z^7 - 5482*z^6 - 1597*z^5 + 12905/2*z^4 - 461/2*z^3 - 8041/2*z^2 + 1089*z + 3335/2)*t^8 + (149861/14*z^11 - 160451/7*z^10 - 21109/2*z^9 + 966681/14*z^8 - 169206/7*z^7 - 1037705/14*z^6 + 155967/2*z^5 + 508925/14*z^4 - 130283/2*z^3 + 166931/14*z^2 + 421203/14*z - 96277/14)*t^7 + (607632/13*z^11 - 10709667/91*z^10 - 2460453/182*z^9 + 59538733/182*z^8 - 38360537/182*z^7 - 28172050/91*z^6 + 83728821/182*z^5 + 10821493/182*z^4 - 66188935/182*z^3 + 24570593/182*z^2 + 23373195/182*z - 7065805/91)*t^6 + (495041/338*z^11 - 24921482/1183*z^10 + 77366613/2366*z^9 + 83789359/2366*z^8 - 266047513/2366*z^7 + 4327998/1183*z^6 + 324015945/2366*z^5 - 109967453/1183*z^4 - 30985079/338*z^3 + 105172007/1183*z^2 + 2193193/338*z - 114678983/2366)*t^5 + (-1531831989/30758*z^11 + 260057204/2197*z^10 + 854695661/30758*z^9 - 5208232297/15379*z^8 + 799975689/4394*z^7 + 5164780750/15379*z^6 - 6789231115/15379*z^5 - 3149524927/30758*z^4 + 5467217998/15379*z^3 - 3378731997/30758*z^2 - 4204163231/30758*z + 981058352/15379)*t^4 + (-345573405/30758*z^11 + 1029225447/30758*z^10 - 202014621/30758*z^9 - 189541485/2197*z^8 + 2529663113/30758*z^7 + 1088022235/15379*z^6 - 4535449559/30758*z^5 + 425291799/30758*z^4 + 3436961245/30758*z^3 - 1779603587/30758*z^2 - 488729005/15379*z + 142756613/4394)*t^3 + (91993794/15379*z^11 - 59420949/4394*z^10 - 71321802/15379*z^9 + 1218324657/30758*z^8 - 542164107/30758*z^7 - 626443716/15379*z^6 + 210860931/4394*z^5 + 246721464/15379*z^4 - 86364126/2197*z^3 + 299711931/30758*z^2 + 500236719/30758*z - 88632501/15379)*t^2 + (12373119/15379*z^11 - 33919290/15379*z^10 + 134571/1183*z^9 + 90488007/15379*z^8 - 72624525/15379*z^7 - 79610319/15379*z^6 + 141058140/15379*z^5 + 707433/15379*z^4 - 108726981/15379*z^3 + 49079115/15379*z^2 + 34422135/15379*z - 27715830/15379)*t - 838585/15379*z^11 + 1807055/15379*z^10 + 825451/15379*z^9 - 5444030/15379*z^8 + 1943780/15379*z^7 + 5806930/15379*z^6 - 6146870/15379*z^5 - 2727017/15379*z^4 + 5137035/15379*z^3 - 73670/1183*z^2 - 2272191/15379*z + 582118/15379)/(t^3 + (63/13*z^11 - 1116/91*z^10 - 30/13*z^9 + 3300/91*z^8 - 2013/91*z^7 - 3240/91*z^6 + 4413/91*z^5 + 687/91*z^4 - 3378/91*z^3 + 1221/91*z^2 + 144/13*z - 633/91)*t^2 + (-3504/1183*z^11 + 7962/1183*z^10 + 525/169*z^9 - 24222/1183*z^8 + 5970/1183*z^7 + 31554/1183*z^6 - 24183/1183*z^5 - 20166/1183*z^4 + 24729/1183*z^3 + 615/1183*z^2 - 11706/1183*z + 3270/1183)*t + 6192/15379*z^11 - 17400/15379*z^10 + 25/15379*z^9 + 46178/15379*z^8 - 4073/2197*z^7 - 43310/15379*z^6 + 37593/15379*z^5 + 22180/15379*z^4 - 16850/15379*z^3 - 11533/15379*z^2 + 2589/15379*z + 6187/15379)),
 (((273/4*z^11 - 177*z^10 - 185/6*z^9 + 6029/12*z^8 - 3407/12*z^7 - 6073/12*z^6 + 2467/4*z^5 + 727/6*z^4 - 6301/12*z^3 + 1421/12*z^2 + 2023/12*z - 87)*t^6 + (-5461/39*z^11 + 13321/39*z^10 + 1465/26*z^9 - 35732/39*z^8 + 38503/78*z^7 + 71255/78*z^6 - 91751/78*z^5 - 22835/78*z^4 + 13508/13*z^3 - 10708/39*z^2 - 15140/39*z + 9466/39)*t^5 + (129253/507*z^11 - 1196399/2028*z^10 - 180041/1092*z^9 + 6024773/3549*z^8 - 4146147/4732*z^7 - 1649197/1014*z^6 + 30311531/14196*z^5 + 1701131/3549*z^4 - 11796725/7098*z^3 + 3730633/7098*z^2 + 727861/1183*z - 4046527/14196)*t^4 + (-64769/3549*z^11 + 17008/3549*z^10 + 219277/3549*z^9 - 31180/3549*z^8 - 218030/1183*z^7 + 124814/3549*z^6 + 790976/3549*z^5 - 709159/3549*z^4 - 33047/169*z^3 + 663674/3549*z^2 + 49033/3549*z - 427319/3549)*t^3 + (-66811/1183*z^11 + 174007/1183*z^10 + 589/169*z^9 - 462801/1183*z^8 + 329018/1183*z^7 + 412431/1183*z^6 - 659509/1183*z^5 - 54573/1183*z^4 + 508215/1183*z^3 - 202219/1183*z^2 - 172422/1183*z + 109584/1183)*t^2 + (68/13*z^11 - 13672/1183*z^10 - 4378/1183*z^9 + 37048/1183*z^8 - 13304/1183*z^7 - 38854/1183*z^6 + 242/7*z^5 + 2606/169*z^4 - 32206/1183*z^3 + 5036/1183*z^2 + 14454/1183*z - 2092/1183)*t + 463/1183*z^11 - 180/169*z^10 + 53/1183*z^9 + 491/169*z^8 - 409/169*z^7 - 2895/1183*z^6 + 33/7*z^5 - 30/91*z^4 - 3963/1183*z^3 + 2250/1183*z^2 + 883/1183*z - 838/1183)/(t^2 + (14/13*z^11 - 212/91*z^10 - 122/91*z^9 + 764/91*z^8 - 452/91*z^7 - 646/91*z^6 + 1090/91*z^5 - 16/91*z^4 - 816/91*z^3 + 484/91*z^2 + 270/91*z - 226/91)*t - 337/1183*z^11 + 964/1183*z^10 - 146/1183*z^9 - 397/169*z^8 + 2922/1183*z^7 + 2032/1183*z^6 - 5164/1183*z^5 + 601/1183*z^4 + 3429/1183*z^3 - 1844/1183*z^2 - 792/1183*z + 4/13),
  ((-22129/26*z^11 + 61097/26*z^10 - 2684/13*z^9 - 161789/26*z^8 + 140485/26*z^7 + 121413/26*z^6 - 120985/13*z^5 + 17655/26*z^4 + 155451/26*z^3 - 79927/26*z^2 - 23720/13*z + 27587/26)*t^8 + (35853/338*z^11 + 171939/338*z^10 - 312236/169*z^9 + 50608/169*z^8 + 792966/169*z^7 - 583560/169*z^6 - 614792/169*z^5 + 2048719/338*z^4 + 126285/169*z^3 - 1218223/338*z^2 + 386587/338*z + 544301/338)*t^7 + (115429161/30758*z^11 - 22389175/2366*z^10 - 4537769/4394*z^9 + 405444126/15379*z^8 - 266018759/15379*z^7 - 763161341/30758*z^6 + 82650186/2197*z^5 + 68988142/15379*z^4 - 65295803/2197*z^3 + 176267353/15379*z^2 + 161054588/15379*z - 15604515/2366)*t^6 + (-58195289/30758*z^11 + 123738255/30758*z^10 + 29033792/15379*z^9 - 371880157/30758*z^8 + 65245574/15379*z^7 + 388463275/30758*z^6 - 206415464/15379*z^5 - 91017399/15379*z^4 + 165199374/15379*z^3 - 62769937/30758*z^2 - 72880351/15379*z + 28858495/30758)*t^5 + (-3773695/4394*z^11 + 36993667/15379*z^10 - 2914985/15379*z^9 - 99121030/15379*z^8 + 167739625/30758*z^7 + 84448639/15379*z^6 - 315706193/30758*z^5 + 801420/2197*z^4 + 239945037/30758*z^3 - 115140419/30758*z^2 - 70767913/30758*z + 9011863/4394)*t^4 + (136573/338*z^11 - 30061519/30758*z^10 - 2287879/15379*z^9 + 40625210/15379*z^8 - 23338764/15379*z^7 - 76517263/30758*z^6 + 52724102/15379*z^5 + 21145921/30758*z^4 - 81591371/30758*z^3 + 2012719/2366*z^2 + 30969453/30758*z - 1004635/2197)*t^3 + (20820/2197*z^11 - 711108/15379*z^10 + 1417875/30758*z^9 + 1253286/15379*z^8 - 2664483/15379*z^7 - 129/13*z^6 + 460038/2197*z^5 - 3556233/30758*z^4 - 4060911/30758*z^3 + 3689103/30758*z^2 + 199713/15379*z - 1758423/30758)*t^2 + (-101532/15379*z^11 + 258129/15379*z^10 + 13011/15379*z^9 - 677862/15379*z^8 + 444306/15379*z^7 + 634434/15379*z^6 - 958977/15379*z^5 - 108645/15379*z^4 + 729216/15379*z^3 - 277119/15379*z^2 - 254484/15379*z + 144477/15379)*t + 174/15379*z^11 + 657/15379*z^10 - 1973/15379*z^9 - 1448/15379*z^8 + 8054/15379*z^7 - 2540/15379*z^6 - 1422/2197*z^5 + 11426/15379*z^4 + 3057/15379*z^3 - 9313/15379*z^2 + 662/2197*z + 1156/15379)/(t^3 + (21/13*z^11 - 318/91*z^10 - 183/91*z^9 + 1146/91*z^8 - 678/91*z^7 - 969/91*z^6 + 1635/91*z^5 - 24/91*z^4 - 1224/91*z^3 + 726/91*z^2 + 405/91*z - 339/91)*t^2 + (-1011/1183*z^11 + 2892/1183*z^10 - 438/1183*z^9 - 1191/169*z^8 + 8766/1183*z^7 + 6096/1183*z^6 - 15492/1183*z^5 + 1803/1183*z^4 + 10287/1183*z^3 - 5532/1183*z^2 - 2376/1183*z + 12/13)*t + 1847/15379*z^11 - 3964/15379*z^10 - 2397/15379*z^9 + 10393/15379*z^8 + 4479/15379*z^7 - 18440/15379*z^6 + 32/15379*z^5 + 17153/15379*z^4 - 1943/15379*z^3 - 8432/15379*z^2 + 89/2197*z + 3236/15379))]
basis2 = [E2(b) for b in basis2]

################################################################################
#         S3
################################################################################

ainvs3 = (0,
 0,
 0,
 (-336349037986250042445/2*z^11 + 1999512665944891842525/4*z^10 - 8733823997033139693789/16*z^9 - 1702177923141153805683/16*z^8 + 16334199323577680891139/16*z^7 - 23961769707185177627997/16*z^6 + 661129203411672265917/4*z^5 + 18373312193501495902047/16*z^4 - 10405935984213251475921/8*z^3 + 75910195230275529936*z^2 + 7897553433136242753057/16*z - 221768325007541759988)*t^8 + (14694037645475405003*z^11 - 72147785893103578925/2*z^10 + 38624131149986395707/2*z^9 + 60676206688031654823/2*z^8 - 39124086959287394008*z^7 + 41353224328820399060*z^6 - 7582369766919264077/2*z^5 - 18157767141866476386*z^4 + 45921164833845468288*z^3 - 38286854973617450181/2*z^2 - 9813048564693600871*z + 8066368589846961643)*t^7 + (-3455012166488849743/6*z^11 + 4537294116863471240/3*z^10 - 673237421885920068*z^9 - 10312660019776725605/6*z^8 + 7775006903984966441/6*z^7 + 2078963751535261669/6*z^6 - 3565724757967434635/6*z^5 - 5962482642925929107/6*z^4 + 2923719468651713875/6*z^3 + 5595048927467559517/6*z^2 - 853730371547093787*z + 382149065987396999/2)*t^6 + (11411711498539997*z^11 - 43966725967294889*z^10 + 53002258490896879*z^9 + 15592416241440814*z^8 - 87760968280300081*z^7 + 68327125038215442*z^6 + 10783681305743185*z^5 - 45562650738111474*z^4 + 24778649522196401*z^3 - 9662395762742338*z^2 + 6048750960358867*z - 2183553124563365)*t^5 + (-98825001102835*z^11 + 498431917205675*z^10 - 856346789261280*z^9 + 149496412238755*z^8 + 1358091293988395*z^7 - 1625519772819790*z^6 + 85249869635285*z^5 + 1240613858043840*z^4 - 908217938838225*z^3 + 2771175940760*z^2 + 226495631143020*z - 72069706603930)*t^4,
 (26426107687363665399255660620839/4*z^11 - 327986973748022776789507787170681/16*z^10 + 249311908034898339634638951352813/32*z^9 + 1676744012386382752193394416191089/32*z^8 - 2544864411473874956145664123492563/32*z^7 + 292969931614293979452171081133341/32*z^6 + 687926296722664517353177270181029/8*z^5 - 1283718184805192213678231147803587/16*z^4 + 13897437057112264546215181337509/8*z^3 + 1354828641223706795982547586383271/32*z^2 - 890525708656482229404021634237139/32*z + 100645935660279807786267475741909/16)*t^12 + (-3011306042670509460550047031655/4*z^11 + 2367939466724791659629798483420*z^10 - 3862777049520450101048737932057/4*z^9 - 11623517145667105284771194279117/2*z^8 + 69854147712755510664715285418347/8*z^7 - 6011314618806972460476716646561/8*z^6 - 75292312490219167172319644676245/8*z^5 + 33411006813084804912480494541325/4*z^4 + 1715028466992850010363423635467/8*z^3 - 35639920208942634682628808544617/8*z^2 + 21632586739924618020439569812197/8*z - 4520664582291806583846265832503/8)*t^11 + (805376949108569275929155443483/24*z^11 - 2751231637231162565289894082421/24*z^10 + 1678368354557859792895645081883/24*z^9 + 2889047137149749976766887861373/12*z^8 - 10029256891137354270425156443489/24*z^7 + 1881626101903680566957664006185/24*z^6 + 1212074333866347951714020426909/3*z^5 - 2369239217116352733043247474189/6*z^4 + 194937606193104440626837083607/24*z^3 + 773591422162919106199730483685/4*z^2 - 2829832927851625397229486040399/24*z + 283039408938185231144056588981/12)*t^10 + (-6552411683694282451765337953/9*z^11 + 5683057211809069312367421939/2*z^10 - 22732542552289891561634117527/9*z^9 - 59630651301792194322792204989/12*z^8 + 1227190842282600215855878942627/108*z^7 - 458036452874971907811391159325/108*z^6 - 506759273854113802942835587955/54*z^5 + 627870033392946680291203312463/54*z^4 - 62205471542958380550729733783/36*z^3 - 543270223458432881199746503231/108*z^2 + 384929352251843783174369938645/108*z - 21032736684328271650609590041/27)*t^9 + (5331782388646972627885586*z^11 - 306720499997165003266091015/12*z^10 + 121031108763574404824653505/4*z^9 + 552223899996614234426185853/12*z^8 - 570446451327501310109821815/4*z^7 + 961310877858922580766239107/12*z^6 + 109661401166219267434970587*z^5 - 531813056440523336283685169/3*z^4 + 150789347594870049477168613/3*z^3 + 221718159684666273688539694/3*z^2 - 781498352066705297205212915/12*z + 16625803570781375502177960)*t^8 + (47018577260651867249244*z^11 - 192483387461183093648108*z^10 + 206235493855268457387334*z^9 + 368776657437557583884327/3*z^8 - 922414326633836771024162/3*z^7 + 59380149453286630647635/3*z^6 + 344287868085001750386541/3*z^5 + 196910222995965081514624/3*z^4 - 593238636383422373120161/3*z^3 - 243682220323284782101528/3*z^2 + 594246334557579234606623/3*z - 77521995726760986902229)*t^7 + (-743509007738063657132*z^11 + 3900275761133144885996*z^10 - 5750824555192157911939*z^9 - 3372347878452388954545*z^8 + 17436934644710668540943*z^7 - 12692183849181812306233*z^6 - 9507555795233795029528*z^5 + 20046280464501376546650*z^4 - 7292727838798027006927*z^3 - 6648289521556859028251*z^2 + 6416011479264868651828*z - 1632522258815081727156)*t^6 + (1855825038050928343*z^11 - 8445755778320757939*z^10 + 14301182776389143999*z^9 + 1809045818536348273*z^8 - 38781674203207406555*z^7 + 44616560797586977185*z^6 + 11196523321357915975*z^5 - 54422699547928941068*z^4 + 34847924062020901559*z^3 + 13352972035255336932*z^2 - 22299291156913006047*z + 7287349642279895300)*t^5)
E3= EllipticCurve(Ft, ainvs3)

basis3 = [((-9531459001*z^11 + 69178710239/4*z^10 + 31269603083/2*z^9 - 47871714045*z^8 - 95379084211/4*z^7 + 88168433298*z^6 - 24983383949*z^5 - 362978195337/4*z^4 + 291799628541/4*z^3 + 43437162581/2*z^2 - 183089346735/4*z + 30737448411/2)*t^4 + (2030663825/3*z^11 - 4624898341/3*z^10 - 2094962380/3*z^9 + 13071240679/3*z^8 - 2053789295/3*z^7 - 17461808734/3*z^6 + 11934481486/3*z^5 + 11377640339/3*z^4 - 15767270972/3*z^3 - 979833386/3*z^2 + 2403136743*z - 2635815317/3)*t^3 + (7031774*z^11 - 5479696*z^10 - 19936503*z^9 + 20924797*z^8 + 30550925*z^7 - 18615932*z^6 - 14083818*z^5 + 30437919*z^4 + 17984978*z^3 - 17853086*z^2 - 5997568*z + 7049544)*t^2 + (-863113009606423052504/5546476111305961*z^11 + 1654862652241618737464/5546476111305961*z^10 + 3261867748202682443108/5546476111305961*z^9 - 10140739482856138456806/5546476111305961*z^8 + 1467040711606458399210/5546476111305961*z^7 + 15313128002809893656378/5546476111305961*z^6 - 12493165424289151363860/5546476111305961*z^5 - 6012403885011263460154/5546476111305961*z^4 + 13529524541132759915536/5546476111305961*z^3 - 2413998700152888087840/5546476111305961*z^2 - 3958391399930538401542/5546476111305961*z + 1819567146339642863614/5546476111305961)*t - 155136221071606241090492643367684847/30763397253287695075888954133521*z^11 + 491049784719326105078064429074784488/30763397253287695075888954133521*z^10 - 282074546080947608918932041524554174/30763397253287695075888954133521*z^9 - 929062071301498082119416146902903931/30763397253287695075888954133521*z^8 + 1531851609824398524076873515815340366/30763397253287695075888954133521*z^7 - 325150165984494027785608879522767837/30763397253287695075888954133521*z^6 - 1404445530425574252437854545682447866/30763397253287695075888954133521*z^5 + 1367985753766319626631067773848295853/30763397253287695075888954133521*z^4 - 97553816540285780381578600025542938/30763397253287695075888954133521*z^3 - 613992749845901395907434552865790484/30763397253287695075888954133521*z^2 + 408301507947790795624699088696219101/30763397253287695075888954133521*z - 92998993194705647222183433959630948/30763397253287695075888954133521,
  (-837121331427654*z^11 + 2127949059866171*z^10 - 594896407146688*z^9 - 2809555963695138*z^8 + 1019772270028629*z^7 + 2029000624101770*z^6 - 816364365355241*z^5 - 3006346574379211*z^4 + 1898667489287508*z^3 + 1806575510378988*z^2 - 1884356298974166*z + 482727330010786)*t^6 + (109681725199975/2*z^11 - 302660917700231/2*z^10 - 11207977343889/2*z^9 + 345642187967897*z^8 - 152691477042593/2*z^7 - 1079119491594861/2*z^6 + 323193304243537*z^5 + 856191209249141/2*z^4 - 1153326765933249/2*z^3 - 69827292553746*z^2 + 313940708365961*z - 237682290926221/2)*t^5 + (3098003648064*z^11 - 8531376246139/2*z^10 - 8355350408824*z^9 + 20913276502914*z^8 - 6515379019909/2*z^7 - 16540169481467*z^6 + 38983537339565/2*z^5 - 452056956729/2*z^4 - 10325141633409/2*z^3 + 9760576036075/2*z^2 - 8217815074135/2*z + 1833086318914)*t^4 + (-113697961870*z^11 + 278248039654*z^10 + 159216843688*z^9 - 1040428653099*z^8 + 532996532408*z^7 + 1104795213390*z^6 - 1333284688218*z^5 - 135377311418*z^4 + 1043699320014*z^3 - 327243207736*z^2 - 227308049953*z + 125636372834)*t^3 + (-8742512333586228305343012/5546476111305961*z^11 + 13718846075427138115883211/5546476111305961*z^10 + 35675765248510619006089311/11092952222611922*z^9 - 85954891479187933103911803/11092952222611922*z^8 - 41284374771721597842271557/11092952222611922*z^7 + 64189942600601966557340067/5546476111305961*z^6 - 34626494843279727388131459/11092952222611922*z^5 - 61258216057909763471591946/5546476111305961*z^4 + 78605239303630433361984075/11092952222611922*z^3 + 17708100656885869953223203/5546476111305961*z^2 - 45414815043185641488677865/11092952222611922*z + 5324747946383044486272417/5546476111305961)*t^2 + (949234409307574822483761543460193315574/30763397253287695075888954133521*z^11 - 4068117498656712151775150884109734287372/30763397253287695075888954133521*z^10 + 4942189369120362396213444951068563996434/30763397253287695075888954133521*z^9 + 3124669846346381475065734334927226160407/30763397253287695075888954133521*z^8 - 11912292368158729019446790870349096969525/30763397253287695075888954133521*z^7 + 6922547767332966932288714998652191059468/30763397253287695075888954133521*z^6 + 5775737664955757694581593360802685449637/30763397253287695075888954133521*z^5 - 9599943925062814127076622287411708956127/30763397253287695075888954133521*z^4 + 2292498392963219494248533565865518551643/30763397253287695075888954133521*z^3 + 2394377927769688638978466107251993860830/30763397253287695075888954133521*z^2 - 1499071273010517783934010482458940126656/30763397253287695075888954133521*z + 189841240550342582717805310369191155109/30763397253287695075888954133521)*t - 46540605045766632655566357714619070099068675088627172/170628447967975616735683572663462991112477218681*z^11 + 157425409634500611542692602703390147428226716589113047/170628447967975616735683572663462991112477218681*z^10 - 67400502170205346558665927916328139966691543112271081/170628447967975616735683572663462991112477218681*z^9 - 491126873801813669742176284119831817316293286064347154/170628447967975616735683572663462991112477218681*z^8 + 880419597541295299676073336636935604348456694070290280/170628447967975616735683572663462991112477218681*z^7 - 17587766356530353759684605928637575561903324033152121/13125265228305816671975659435650999316344401437*z^6 - 935039715094887896128865107016732995944351787055699733/170628447967975616735683572663462991112477218681*z^5 + 1075223405776383807954574787028083482891022694480639419/170628447967975616735683572663462991112477218681*z^4 - 155329818234046787496277549147976965627979925150903843/170628447967975616735683572663462991112477218681*z^3 - 551298123999954245980210116858269565485381380442425677/170628447967975616735683572663462991112477218681*z^2 + 426038362688021096454647145913617404374137632576496735/170628447967975616735683572663462991112477218681*z - 106152242976652912574981679035082757158128440740047854/170628447967975616735683572663462991112477218681),
 (((9403578215611588338943769759662090975777628819/735778339856291757159741553815143521*z^11 - 64640993123345247288487160224501468724073329961/2943113359425167028638966215260574084*z^10 - 40151657013118581722024342656270946795791061861/1471556679712583514319483107630287042*z^9 + 60330688935877084313241254830236371180589092067/735778339856291757159741553815143521*z^8 - 6658397310074999577643410456174161717927179859/2943113359425167028638966215260574084*z^7 - 65392676036278696670695730915108504303876556638/735778339856291757159741553815143521*z^6 + 44377789607529267492468814855115881129193683305/735778339856291757159741553815143521*z^5 + 118573683411714655842069889366620025645506561039/2943113359425167028638966215260574084*z^4 - 141914136071464438295664005438455650911531031315/2943113359425167028638966215260574084*z^3 - 6691962083051719524327980371711425111773244255/1471556679712583514319483107630287042*z^2 + 24548815820280848115797967552442488318780364857/2943113359425167028638966215260574084*z + 589886643692593363964133834616965399812486635/1471556679712583514319483107630287042)*t^6 + (-5176407892171894969267277201278208228043785632/2207335019568875271479224661445430563*z^11 + 10822342545538749772938309125231246968691872325/2207335019568875271479224661445430563*z^10 + 14662039204419411578468648443658441955900199975/4414670039137750542958449322890861126*z^9 - 35035427856704298029950983496641478197732069029/2207335019568875271479224661445430563*z^8 + 16185085623330047394419927187213993231846837161/4414670039137750542958449322890861126*z^7 + 39796707649059484984005192564882746000965378910/2207335019568875271479224661445430563*z^6 - 68506778934344769388115030118939686137368619987/4414670039137750542958449322890861126*z^5 - 18042783555112533354439723880913234765019603279/2207335019568875271479224661445430563*z^4 + 64553295675605868930425196898630880876730545597/4414670039137750542958449322890861126*z^3 - 4596760167336916818303494661665537529107105941/4414670039137750542958449322890861126*z^2 - 3587461162399953819889764669657550379757274143/735778339856291757159741553815143521*z + 8045967989059138719818908049211009694806093035/4414670039137750542958449322890861126)*t^5 + (168990897134822340575840405646144487902161395/1471556679712583514319483107630287042*z^11 - 2451516590154782607460323171281573167698419581/8829340078275501085916898645781722252*z^10 - 240920015867866535236673690734979099314254679/2207335019568875271479224661445430563*z^9 + 2486969415331738608864289059749307501366038289/2943113359425167028638966215260574084*z^8 - 699872072721519183295085366187179430441528515/2207335019568875271479224661445430563*z^7 - 1449444921680439306651215941961404963489078313/1471556679712583514319483107630287042*z^6 + 8202108514820009925119786840713005862033131367/8829340078275501085916898645781722252*z^5 + 1791336331572251673608964327315983397908772263/4414670039137750542958449322890861126*z^4 - 8191634625043625825687837619150696012372341009/8829340078275501085916898645781722252*z^3 + 215938935895049597484816013253598928208618597/2207335019568875271479224661445430563*z^2 + 2922106215554487927838141284126784848354363647/8829340078275501085916898645781722252*z - 102139474245617301260464811311954953274705255/735778339856291757159741553815143521)*t^4 + (-19933618154001540438215526023593235292301793105347937981192/12242930955687842642320471864446198404429285873486043*z^11 + 70622411268592830926687861811483293847708217520709077798248/12242930955687842642320471864446198404429285873486043*z^10 - 783107728302664311319579176969169904838837558231076113802/941763919668295587870805528034322954186868144114311*z^9 - 15334520977296389184131535848448597310587013311038878936373/941763919668295587870805528034322954186868144114311*z^8 + 154221689568900688112742597248821643354117060713824738905000/12242930955687842642320471864446198404429285873486043*z^7 + 232808708011046463816664819994472253236195495669338548718264/12242930955687842642320471864446198404429285873486043*z^6 - 288664615795759306922874586079931145287017622240201174816326/
12242930955687842642320471864446198404429285873486043*z^5 - 47870973831501401606338092768448771399403135135004516583292/12242930955687842642320471864446198404429285873486043*z^4 + 95740876863825383748672802266016490810585602502473414136439/4080976985229280880773490621482066134809761957828681*z^3 - 20674005656167195341905642116084394404716000996521742148477/4080976985229280880773490621482066134809761957828681*z^2 - 33567431294713024669572554900510621109708406023952892979952/4080976985229280880773490621482066134809761957828681*z + 50889029502027116503935973697317118285029788109182896753075/12242930955687842642320471864446198404429285873486043)*t^3 + (-897111056433254042638686013145044666854842241832806260932598472186880005/22635041359363626062296940941695161195683724665365898175518812067441*z^11 + 779665617722783227957115461619665117601435176299325520493723897412210766/22635041359363626062296940941695161195683724665365898175518812067441*z^10 + 2543322865861889960332943857131937080411430614238597333062908185814650094/22635041359363626062296940941695161195683724665365898175518812067441*z^9 - 3060715534038625082560863679439551131356819903511986224264964413385900999/22635041359363626062296940941695161195683724665365898175518812067441*z^8 - 3692615899182031496783188489869856516467240927135860356947598314306403140/22635041359363626062296940941695161195683724665365898175518812067441*z^7 + 3290799559621029661525693045311773745275975532993326845190438919735993479/22635041359363626062296940941695161195683724665365898175518812067441*z^6 + 1082013604377057291400411552739804658319273552151277019698831526665092324/22635041359363626062296940941695161195683724665365898175518812067441*z^5 - 4351815265617760836979551326457440012006527307848864823439759141621827739/22635041359363626062296940941695161195683724665365898175518812067441*z^4 - 1135519418846471914677069521926563078799844284563389595342025076828266154/22635041359363626062296940941695161195683724665365898175518812067441*z^3 + 2150043171512347909231673733347330214582121889680201352670875092039643594/22635041359363626062296940941695161195683724665365898175518812067441*z^2 + 264289344368969887637003573706716071366693912626006755187102106816518807/22635041359363626062296940941695161195683724665365898175518812067441*z - 662446654636251165291331285303372462350120368856374864492123455473335712/22635041359363626062296940941695161195683724665365898175518812067441)*t^2 + (156840518501843956792622151190785972899554289898581065621235806818167874551924724182636/125544716178132758006219235115136489763615968382546011386913591734839938660917315801*z^11 - 308741094209022929816015806382569028802788032534773828192475124440643912801338950606412/125544716178132758006219235115136489763615968382546011386913591734839938660917315801*z^10 - 221572835759908432506885376279468020755233270752362286497289308459005281394659442310716/125544716178132758006219235115136489763615968382546011386913591734839938660917315801*z^9 + 947961715055962283349641284794830794649998963645574526992601073901389007197556834190804/125544716178132758006219235115136489763615968382546011386913591734839938660917315801*z^8 - 136634137861660519929417294881011140626674999033538290648918390019874456107041584915068/125544716178132758006219235115136489763615968382546011386913591734839938660917315801*z^7 - 1037960471599214866459888431962383468947790260860889673100806745455352932288422710473572/125544716178132758006219235115136489763615968382546011386913591734839938660917315801*z^6 + 811155559732698533023666625059589892681298415059616268419338917276194128966844081668744/125544716178132758006219235115136489763615968382546011386913591734839938660917315801*z^5 + 551019567249243220392664470429389658141921653621482909117437428775020747587978831348228/125544716178132758006219235115136489763615968382546011386913591734839938660917315801*z^4 - 757406741763551013901255241945246931313853224854657298590790945625326132568256134677156/125544716178132758006219235115136489763615968382546011386913591734839938660917315801*z^3 -
12173650095445236207488396865737895221401468371609015833475629772261861333369893876492/125544716178132758006219235115136489763615968382546011386913591734839938660917315801*z^2 + 267823654471189780451810117654767121594414501355786829758916390312605747867989145344172/125544716178132758006219235115136489763615968382546011386913591734839938660917315801*z - 84674554196819215493636680522715920572289208776115070601451203078666109510202960766208/125544716178132758006219235115136489763615968382546011386913591734839938660917315801)*t - 4717319635440090687220743410501095945816318658227438390656401777336176744202195683078303751372624476/696330769182700349774616653767137718373354281156488466818142374768448235632266583909122252770789761*z^11 + 11589202290869701908160206699466228744021356986284055868321781194709256190985841035312491165227047433/696330769182700349774616653767137718373354281156488466818142374768448235632266583909122252770789761*z^10 + 3543647934139236785736489721598144738860321014404792541870960933548877568147783591200544828310528108/696330769182700349774616653767137718373354281156488466818142374768448235632266583909122252770789761*z^9 - 33807363628342565577879633069334739813126777997934189073347454545576116101717064461309408263187384902/696330769182700349774616653767137718373354281156488466818142374768448235632266583909122252770789761*z^8 + 14937415542497870689470837295447581240661879247680906888176770037268517739938249229440190118179791836/696330769182700349774616653767137718373354281156488466818142374768448235632266583909122252770789761*z^7 + 2794773830758367994969348168039052887695179558190886525610769009527507653878409664799749705557291584/53563905321746180751893588751318286028719560088960651293703259597572941202482044916086327136214597*z^6 - 37576280770156116812994461635783206728452111942021032744278317636715735738317163041730250106108689622/696330769182700349774616653767137718373354281156488466818142374768448235632266583909122252770789761*z^5 - 12705025170774419484640523440748223952870524442318533935642061870992435455253524564345968579100593549/696330769182700349774616653767137718373354281156488466818142374768448235632266583909122252770789761*z^4 + 34463984916011564172895422633696855187592943995250263511616838282308088208782140072190051950815128561/696330769182700349774616653767137718373354281156488466818142374768448235632266583909122252770789761*z^3 - 4686983296088729402257626829789988393232613455475766334684396599312038267619517269838932311695749759/696330769182700349774616653767137718373354281156488466818142374768448235632266583909122252770789761*z^2 - 11623780353181000692833085876072764968935935551653303495264209640694249009057263666376238399320452449/696330769182700349774616653767137718373354281156488466818142374768448235632266583909122252770789761*z + 4988055977134193796661459019552452008906287396839278276605420157152854758983415155057837127647631614/696330769182700349774616653767137718373354281156488466818142374768448235632266583909122252770789761)/(t^2 + (76969770745979668854151882737802/4757629804783430820890659727607271*z^11 - 125110006625896783971739099205080/4757629804783430820890659727607271*z^10 - 49998270193803377049589483827174/4757629804783430820890659727607271*z^9 + 190092770388234198628796950426852/4757629804783430820890659727607271*z^8 + 14402776099599259948370401237244/4757629804783430820890659727607271*z^7 + 99092929609737263792837691887138/4757629804783430820890659727607271*z^6 - 96045598177453895499875873818474/4757629804783430820890659727607271*z^5 + 20609312990077796910953748452658/4757629804783430820890659727607271*z^4 + 307027391324776342745301624022316/4757629804783430820890659727607271*z^3 - 105805293659543845568125541740446/4757629804783430820890659727607271*z^2 - 136901413954996645302756590915504/4757629804783430820890659727607271*z + 88440348888089415532037522341978/4757629804783430820890659727607271)*t - 5991763100451834453709218382647806118718177672741183413306276997/22635041359363626062296940941695161195683724665365898175518812067441*z^11 +
11316790063562796075789075891867009938708433612766971749107083598/22635041359363626062296940941695161195683724665365898175518812067441*z^10 + 4339279085198466754337207123335759630455089397833882046116621800/22635041359363626062296940941695161195683724665365898175518812067441*z^9 - 1813343117681373096422455351880267282250971251414919621186115140/1741157027643355850945918533976550861206440358874299859655293235957*z^8 + 2474046114719432345242730291047441862978605415159375783532617950/22635041359363626062296940941695161195683724665365898175518812067441*z^7 + 14094941193126202910871593200096693298982522295650564322596046724/22635041359363626062296940941695161195683724665365898175518812067441*z^6 - 10632512211510968139162962766767257591521538590719565401690453436/22635041359363626062296940941695161195683724665365898175518812067441*z^5 - 10808629000594616276122177673356966644312292639438555899878124886/22635041359363626062296940941695161195683724665365898175518812067441*z^4 + 1732155103558840083279150979989009424451002311205903546216923137/22635041359363626062296940941695161195683724665365898175518812067441*z^3 + 5834328903101563279376917664858934457037992485011703900697088693/22635041359363626062296940941695161195683724665365898175518812067441*z^2 - 1254643962919341303351923641269133251344332945923431672406144096/22635041359363626062296940941695161195683724665365898175518812067441*z - 1275034000561118977345258156421162311813476683044461721771956962/22635041359363626062296940941695161195683724665365898175518812067441),
  ((-520584163060011681875319722222208787339917791830122447366248317242994/631132432406732538330823071390416350912866048997352431*z^11 + 2717249708342385020621795079248798822759795081928618187206304285335567/631132432406732538330823071390416350912866048997352431*z^10 - 3357325498422693961967680543538412563506985208650159040204943277435015/631132432406732538330823071390416350912866048997352431*z^9 - 2166619701187897168365435727690318463522054519722734693817054387607778/631132432406732538330823071390416350912866048997352431*z^8 + 6414465695899833843769109757426077925919606800424097689185527498476671/631132432406732538330823071390416350912866048997352431*z^7 - 367098692039663329295220206376361785082251584970703707622671618915776/631132432406732538330823071390416350912866048997352431*z^6 - 4051041771580328400556086939461642170373378688338246044267161049074022/631132432406732538330823071390416350912866048997352431*z^5 + 1150516030196653348124343409828788548494232237561679794425494322889743/631132432406732538330823071390416350912866048997352431*z^4 + 3849608841023533020843162256130739810632894445343994171208443057226079/631132432406732538330823071390416350912866048997352431*z^3 - 455109825754446961571892105033319200020619678608204330020546115338930/631132432406732538330823071390416350912866048997352431*z^2 - 2640783672981992206911007419641200360733846788231084908215542289211581/631132432406732538330823071390416350912866048997352431*z + 1254704772457244762598354372016128796531779668534235745929654818984877/631132432406732538330823071390416350912866048997352431)*t^9 + (-98175253809976623033092109542758515458628885622818738344402709755054/631132432406732538330823071390416350912866048997352431*z^11 - 46388152575161088989686387697137822810489980147136022219581957134059/1262264864813465076661646142780832701825732097994704862*z^10 + 1252858879945431618219758700275797283981372192446357180576140331034691/1262264864813465076661646142780832701825732097994704862*z^9 - 1266415398938072300080845636926211778016004330482859530526405435561795/1262264864813465076661646142780832701825732097994704862*z^8 - 696679349518695130565071802008865846250751451233561070477396829308125/631132432406732538330823071390416350912866048997352431*z^7 + 1994025765264729055230870375427648235878262999452852295931446720574189/1262264864813465076661646142780832701825732097994704862*z^6 - 212935424558928823397353373302190389389562317785853704865082866765793/631132432406732538330823071390416350912866048997352431*z^5 - 713480410109180790737506933917408940059198247510036729352681622931000/631132432406732538330823071390416350912866048997352431*z^4 + 367044913843236890750388259620275575894465562238464491352512174152715/1262264864813465076661646142780832701825732097994704862*z^3 + 213897907363190491121189931870946560699374494990576572269019201587243/1262264864813465076661646142780832701825732097994704862*z^2 + 125054953225712246147386659202612027989088294217619239062174364345111/1262264864813465076661646142780832701825732097994704862*z - 84156514991947273767823634413339507808613417617512566243009992090198/631132432406732538330823071390416350912866048997352431)*t^8 + (44529367165773389767263930362960143601929237275190877869592352092735/1262264864813465076661646142780832701825732097994704862*z^11 - 36013306196194878329263258118032712129595023420010572711970791113902/631132432406732538330823071390416350912866048997352431*z^10 - 102382799021114196648077699654886554385557341281786957779080629140613/1262264864813465076661646142780832701825732097994704862*z^9 + 283079950487710916292941798631167254571720427497745077797475341222747/1262264864813465076661646142780832701825732097994704862*z^8 + 14920553926029724579013272725178511059578026757846024732801071005079/1262264864813465076661646142780832701825732097994704862*z^7 - 339933791040669033684545102752004209794589945081291357806326223584371/1262264864813465076661646142780832701825732097994704862*z^6 + 113776684558431704943638540324022026070701580247746682853976416569744/631132432406732538330823071390416350912866048997352431*z^5 +
93881861027403961032841088498736936053916874811529959181776303322407/631132432406732538330823071390416350912866048997352431*z^4 - 106968891446231245339627176054209856658800187802049693447292367279594/631132432406732538330823071390416350912866048997352431*z^3 - 2200843854566890214623679423606426284737657638257986362635094769406/631132432406732538330823071390416350912866048997352431*z^2 + 32051877147715205439382649255439660467137957541186964610990845924537/631132432406732538330823071390416350912866048997352431*z - 16910798247083276163126112120608381972385045478665281225893372687429/1262264864813465076661646142780832701825732097994704862)*t^7 + (-3160517972273917296588836841326874221562265392474066705179157741705/1262264864813465076661646142780832701825732097994704862*z^11 + 3378443285848319402285810405045646040131661935333840067175852533596/631132432406732538330823071390416350912866048997352431*z^10 + 2109897692569743966912358378733882509907765322769339908649856642552/631132432406732538330823071390416350912866048997352431*z^9 - 21578510448210655865793144194922709982342533447590824949549755985475/1262264864813465076661646142780832701825732097994704862*z^8 + 5583156744320823810248206004774088875508911382547487129913280643641/1262264864813465076661646142780832701825732097994704862*z^7 + 12188433987858393570010829942029456286406742653051449010806411068578/631132432406732538330823071390416350912866048997352431*z^6 - 10748197380173345678950033413557887621720849310807280414626392650344/631132432406732538330823071390416350912866048997352431*z^5 - 10734841427614580803330116868687706607656062148299885653017859409793/1262264864813465076661646142780832701825732097994704862*z^4 + 10108498988816044363488584701488479092295217523231688702894854071187/631132432406732538330823071390416350912866048997352431*z^3 - 814790916130628928208933227459127827235127947209706448622098607523/631132432406732538330823071390416350912866048997352431*z^2 - 6754327497700618989076867042455297686710410162369861430428919183795/1262264864813465076661646142780832701825732097994704862*z + 1292429573999414098318274956287307889500845624459786428338599553300/631132432406732538330823071390416350912866048997352431)*t^6 + (536508641441173709238465511506055032585031419032625066339093497881813779853656909/7001121918828732339139796549189657604855375520896844340013109576282382*z^11 - 1413669466562866174948745862431867436951192749740561792619012814656676612149932309/7001121918828732339139796549189657604855375520896844340013109576282382*z^10 - 305444180083514885878323917399330305156875806716315968601187907806168678740852081/7001121918828732339139796549189657604855375520896844340013109576282382*z^9 + 4139793619578990719113643094861946079972480075623929539392222826719409735303402527/7001121918828732339139796549189657604855375520896844340013109576282382*z^8 - 2143649861561501986713075671865430197953312542231700754397572921962932024224755469/7001121918828732339139796549189657604855375520896844340013109576282382*z^7 - 347491194642114735024740756083439432569344884982789522217701165991608353318378269/538547839909902487626138196091512123450413501607449564616393044329414*z^6 + 2468220275004932406411854214162687961342348412013161334707658732230111859614519533/3500560959414366169569898274594828802427687760448422170006554788141191*z^5 + 684529359422077929681544450712533785973032509243268293188274012613763600546037082/3500560959414366169569898274594828802427687760448422170006554788141191*z^4 - 4577041285050232926831836418159069503434306508510735547115518985106836491799129157/7001121918828732339139796549189657604855375520896844340013109576282382*z^3 + 767771195877551055297790337874344371826684068984157899653475900187920820042290319/7001121918828732339139796549189657604855375520896844340013109576282382*z^2 + 1530873436466275037370657508880458391576730793544000512233114786079650747717349629/7001121918828732339139796549189657604855375520896844340013109576282382*z - 697267354000833746957689674316977303377402511195136840561705652710001213384587833/
7001121918828732339139796549189657604855375520896844340013109576282382)*t^5 + (-9228953071952154525201494099212553444507273233093875281780431585833376504976000816442751347946/19415777737562057641429394812348111802793217383513841988458696541395157486122667939551*z^11 + 50567437599986181598246335523027539378991369657351620144267664682723655402919722711450486065389/19415777737562057641429394812348111802793217383513841988458696541395157486122667939551*z^10 - 31335762338617760979206529021728064891860637673257519921035944384721488421135401932229523366942/19415777737562057641429394812348111802793217383513841988458696541395157486122667939551*z^9 - 257922617844461888296117557206683276062651213224601646064078850385379964168132750358082198986753/38831555475124115282858789624696223605586434767027683976917393082790314972245335879102*z^8 + 319570719768387131710195660781786626953715239516342123725682783630930136532452353999269873112657/38831555475124115282858789624696223605586434767027683976917393082790314972245335879102*z^7 + 261992838037180775598537287956529435385873350855604315853078947783666451954452303892812510505341/38831555475124115282858789624696223605586434767027683976917393082790314972245335879102*z^6 - 230824300529516168127087700034965190179457705165125540602717579174811625261150897409426544058741/19415777737562057641429394812348111802793217383513841988458696541395157486122667939551*z^5 + 21992498085857995311349743887516607782095578800889544433915989901627974381070266084108197965896/19415777737562057641429394812348111802793217383513841988458696541395157486122667939551*z^4 + 413933004420594088737773338922313564347217291519573955249002863220115021453353997996807077190945/38831555475124115282858789624696223605586434767027683976917393082790314972245335879102*z^3 - 138900017117071793470817292073164511157034032755965796565289654556619002304695937869915927356265/38831555475124115282858789624696223605586434767027683976917393082790314972245335879102*z^2 - 65710158418836580205879476130807025765987048919927617706431669388837682819267146926009988011378/19415777737562057641429394812348111802793217383513841988458696541395157486122667939551*z + 78206919914231457943080470971588556299909861142923576177808058005916052449396610536419554933389/38831555475124115282858789624696223605586434767027683976917393082790314972245335879102)*t^4 + (-3240401352301332757848226931658730892852695628745659793281612690150697992395907105606611169460650329748574816/107689147403814050860555366937905508996330563925783865410692176685677374860363995521916791171613963511*z^11 + 658436264683927938814089286422955627800288959059849710863537018892673945772373155429622589770356910154799221/16567561139048315517008517990447001384050855988582133140106488720873442286209845464910275564863686694*z^10 + 15152420433494490716956720568726495289081967123730858581700826390126449620987730919772329909471852641160418977/215378294807628101721110733875811017992661127851567730821384353371354749720727991043833582343227927022*z^9 - 2322969982701657178651520096990742174000994166894747995454293162971491086376254036557697621207052512966263039/16567561139048315517008517990447001384050855988582133140106488720873442286209845464910275564863686694*z^8 - 14284567757646575228391907958839631602602130859988891219316123849167782922594211346877453771131092155657578905/215378294807628101721110733875811017992661127851567730821384353371354749720727991043833582343227927022*z^7 + 17684365400334225448099214050096811472946315736246201303554305263807294230518545208951788456467640760331768836/107689147403814050860555366937905508996330563925783865410692176685677374860363995521916791171613963511*z^6 - 10479911611403463644973567160059897456872532985968787564851850172890685379969660157440329753645871084828833251/215378294807628101721110733875811017992661127851567730821384353371354749720727991043833582343227927022*z^5 - 30925341973414924011979463072648035185596461143311396220368359716005737462517675393688176091606347088360551639/
215378294807628101721110733875811017992661127851567730821384353371354749720727991043833582343227927022*z^4 + 5901627074981777265388200407222507827472060600806387069470859658141280420787245181338670768937296089138985007/107689147403814050860555366937905508996330563925783865410692176685677374860363995521916791171613963511*z^3 + 4799452473801742843903629308046968126700075958348703716318978882524779809031946525720865212858784288711151540/107689147403814050860555366937905508996330563925783865410692176685677374860363995521916791171613963511*z^2 - 5298552191641780708645864249525245274137128144487213129370422161224246801797269694125528959687471747611828059/215378294807628101721110733875811017992661127851567730821384353371354749720727991043833582343227927022*z - 314223873052296921980396312016421585681549131514742190826767255112502745529017933473516408152511150840801681/107689147403814050860555366937905508996330563925783865410692176685677374860363995521916791171613963511)*t^3 + (861363466310286890340054149355403645464730512017400322550272720800106245668198699975525031245921476309085692498739072338149/1194590567044321965226055371458557013294263133823089764237880238413243009174254794432948575194027466542890731221578142*z^11 - 899325091532003037379718603960253931180206158340417464633945146165593175285183052679535551489031068485522031674218944472860/597295283522160982613027685729278506647131566911544882118940119206621504587127397216474287597013733271445365610789071*z^10 - 546784023900270948154171055117478154265402295182547147796693819332659404723177028175603779973614858775941388670255478639892/597295283522160982613027685729278506647131566911544882118940119206621504587127397216474287597013733271445365610789071*z^9 + 5476666287162769367277944896155318057262959241048993932750457130982376600353175433840725376116539040975934406849582813654171/1194590567044321965226055371458557013294263133823089764237880238413243009174254794432948575194027466542890731221578142*z^8 - 1216946295948124289296598043822868814894065553492505205403639050704240078134006582874160559624012932369612112648094703014501/1194590567044321965226055371458557013294263133823089764237880238413243009174254794432948575194027466542890731221578142*z^7 - 3015402695329129427813787855219094867905547772425591605922448523082087122435077785686938556706402452738076325904670904155491/597295283522160982613027685729278506647131566911544882118940119206621504587127397216474287597013733271445365610789071*z^6 + 2544772250381010495014800519887749856578411578760688884846483964842885042401032998692574717095343574246687688151224695333930/597295283522160982613027685729278506647131566911544882118940119206621504587127397216474287597013733271445365610789071*z^5 + 112551640773228597204178857544672946751473133141752655163082310043795499654592155365907080787394144755954552977021559083986/45945791040166229431771360440713731280548582070118837086072316862047808045163645939728791353616441020880412739291467*z^4 - 184023503528613955291281844765989384643912984893388218662646053719699873350725094861292185168129464259968603595424119529974/45945791040166229431771360440713731280548582070118837086072316862047808045163645939728791353616441020880412739291467*z^3 + 158805294697967495355892468793785205600352876450256254160890570390720197015532278472306727395981781988115263727995217495849/1194590567044321965226055371458557013294263133823089764237880238413243009174254794432948575194027466542890731221578142*z^2 + 838547073177776857518642164229923282562142764006289779782208656028190486394641907825093571109226758457430063793768475400003/597295283522160982613027685729278506647131566911544882118940119206621504587127397216474287597013733271445365610789071*z - 296835200145063094125595392531631545241202468755752606618230045469362910031725708781310191004507374619154839735962010195199/597295283522160982613027685729278506647131566911544882118940119206621504587127397216474287597013733271445365610789071)*t^2 + (-
1253376826117604476688916075512059274547764674608223369127768878479007343376406720409903428448656628130740989829011701782144296331943720/254837232419337453184705254821563339549037363363164981547756585807462422001842780687674201337102304310497501357489784743771193534787*z^11 + 42714220784106353113317201569272251772107069734319888896729166270951413248103722125243197139391162266405716761569905103157638465596259384/3312884021451386891401168312680323414137485723721144760120835615497011486023956148939764617382329956036467517647367201669025515952231*z^10 + 8576894015915841407184779061859727566891172422848412929972101725102140525051338008145202144341493617756979203708183718961163605351145484/3312884021451386891401168312680323414137485723721144760120835615497011486023956148939764617382329956036467517647367201669025515952231*z^9 - 122950260896599169660392620641865470045097257470655464232841342725882137839415857623266724556067367973220666703164998672984002932899515514/3312884021451386891401168312680323414137485723721144760120835615497011486023956148939764617382329956036467517647367201669025515952231*z^8 + 64434455915509476910542523594180806161198793034375153846841335245566040346927006133120454970747557287586487751690534068846308290947524522/3312884021451386891401168312680323414137485723721144760120835615497011486023956148939764617382329956036467517647367201669025515952231*z^7 + 131131153132259646596620868483148697353055091231996680849485494252207568103024638099088454551505860163434924003742508025943863805793006078/3312884021451386891401168312680323414137485723721144760120835615497011486023956148939764617382329956036467517647367201669025515952231*z^6 - 145254255157194932622909738350611235640117853508120258720411782973945036595290972967754421522666329643698175993617725253776381038239215636/3312884021451386891401168312680323414137485723721144760120835615497011486023956148939764617382329956036467517647367201669025515952231*z^5 - 38891890279248141585071047317498755127172133589864351999787892835028264133493972071248959619295147100035920795066356071387895083765180568/3312884021451386891401168312680323414137485723721144760120835615497011486023956148939764617382329956036467517647367201669025515952231*z^4 + 132324515913124985868063099917097076091120597242828243838017636984873937353175029681259209870253383394204408057891731890103718989314678762/3312884021451386891401168312680323414137485723721144760120835615497011486023956148939764617382329956036467517647367201669025515952231*z^3 - 22241566252974178635667503837627043976760789504347074773643649182331724383880556615056591138335462769278756757596732965487352527094198540/3312884021451386891401168312680323414137485723721144760120835615497011486023956148939764617382329956036467517647367201669025515952231*z^2 - 3388068603427331948992370014022520988697477755412540434724997251734163852842872651978623491718566708463412087758259578064533675593335906/254837232419337453184705254821563339549037363363164981547756585807462422001842780687674201337102304310497501357489784743771193534787*z + 19985386009658220293004521617642077355594546443499225366831143354329613700972186247617199699109245139752522314596023646172577863115389938/3312884021451386891401168312680323414137485723721144760120835615497011486023956148939764617382329956036467517647367201669025515952231)*t + 60919693280304648638206577277832091762184772661399158083076799805287960987916596809131747168940909255789915871315202145334594578155967500113961740213/18374832084507342249062419148451585054383508668335794707098485386663486584877564285081338075559907776774862387137466744269075469268355374539901548991*z^11 - 373656996285611707555942460553614922474125918396105065687957697457813386486926263516329806333983397358166646764361601522714184074338012575575891368186/18374832084507342249062419148451585054383508668335794707098485386663486584877564285081338075559907776774862387137466744269075469268355374539901548991*z^10 +
265851363749683095458713657118058615004312958377744540192096481244008627357416238337999574748711442863532299500970966630274633905829062827134569462826/18374832084507342249062419148451585054383508668335794707098485386663486584877564285081338075559907776774862387137466744269075469268355374539901548991*z^9 + 938483950769147366620531725045681674246277285815123732719891484521296342050779145489118471828751360441303879045141161269319664863680176694837234805932/18374832084507342249062419148451585054383508668335794707098485386663486584877564285081338075559907776774862387137466744269075469268355374539901548991*z^8 - 1266456520282585687730460382171049941415032665264747433045799652780024151188059232558662668877346733915489619032308645055835202742336246690295407552736/18374832084507342249062419148451585054383508668335794707098485386663486584877564285081338075559907776774862387137466744269075469268355374539901548991*z^7 - 906205215763008171802002969916975046965286912447023160160487422577377237911814056167361563126950821441555868556456970188153883885168641856394059144784/18374832084507342249062419148451585054383508668335794707098485386663486584877564285081338075559907776774862387137466744269075469268355374539901548991*z^6 + 1755162014027727152180617025859580046975027090891301249289649886212644101192071351676591782797556220816226424920073846174827180565713516011891107007570/18374832084507342249062419148451585054383508668335794707098485386663486584877564285081338075559907776774862387137466744269075469268355374539901548991*z^5 - 270835333947409445797063349638227348664970710940642836446764153561482792734576986531625511249433115715687004027139083112707586857086906393983378168818/18374832084507342249062419148451585054383508668335794707098485386663486584877564285081338075559907776774862387137466744269075469268355374539901548991*z^4 - 1520068959214439184893409342232714801693776172994410001369363529776768279917827382636103739092869294543020923357862119230108408990952380417132069475207/18374832084507342249062419148451585054383508668335794707098485386663486584877564285081338075559907776774862387137466744269075469268355374539901548991*z^3 + 562014416549679096280737810638224424812935830498700619036556444289819966859640707987794038874106231511923027348572044017474621073334298581931666305617/18374832084507342249062419148451585054383508668335794707098485386663486584877564285081338075559907776774862387137466744269075469268355374539901548991*z^2 + 462481188067895140960774479938633601118900421361858249091355019387177792503335865557954096850995965030805435138439686309582035235421228033817048331514/18374832084507342249062419148451585054383508668335794707098485386663486584877564285081338075559907776774862387137466744269075469268355374539901548991*z - 288643455407499834475296690214547518583123009399166878827266614747549347165239517758035364721932524041476885776260655393367265318752368681598473440010/18374832084507342249062419148451585054383508668335794707098485386663486584877564285081338075559907776774862387137466744269075469268355374539901548991)/(t^3 + (115454656118969503281227824106703/4757629804783430820890659727607271*z^11 - 187665009938845175957608648807620/4757629804783430820890659727607271*z^10 - 74997405290705065574384225740761/4757629804783430820890659727607271*z^9 + 285139155582351297943195425640278/4757629804783430820890659727607271*z^8 + 21604164149398889922555601855866/4757629804783430820890659727607271*z^7 + 148639394414605895689256537830707/4757629804783430820890659727607271*z^6 - 144068397266180843249813810727711/4757629804783430820890659727607271*z^5 + 30913969485116695366430622678987/4757629804783430820890659727607271*z^4 + 460541086987164514117952436033474/4757629804783430820890659727607271*z^3 - 158707940489315768352188312610669/4757629804783430820890659727607271*z^2 - 205352120932494967954134886373256/4757629804783430820890659727607271*z + 132660523332134123298056283512967/4757629804783430820890659727607271)*t^2 + (-17975289301355503361127655147943418356154533018223550239918830991/
22635041359363626062296940941695161195683724665365898175518812067441*z^11 + 33950370190688388227367227675601029816125300838300915247321250794/22635041359363626062296940941695161195683724665365898175518812067441*z^10 + 13017837255595400263011621370007278891365268193501646138349865400/22635041359363626062296940941695161195683724665365898175518812067441*z^9 - 5440029353044119289267366055640801846752913754244758863558345420/1741157027643355850945918533976550861206440358874299859655293235957*z^8 + 7422138344158297035728190873142325588935816245478127350597853850/22635041359363626062296940941695161195683724665365898175518812067441*z^7 + 42284823579378608732614779600290079896947566886951692967788140172/22635041359363626062296940941695161195683724665365898175518812067441*z^6 - 31897536634532904417488888300301772774564615772158696205071360308/22635041359363626062296940941695161195683724665365898175518812067441*z^5 - 32425887001783848828366533020070899932936877918315667699634374658/22635041359363626062296940941695161195683724665365898175518812067441*z^4 + 5196465310676520249837452939967028273353006933617710638650769411/22635041359363626062296940941695161195683724665365898175518812067441*z^3 + 17502986709304689838130752994576803371113977455035111702091266079/22635041359363626062296940941695161195683724665365898175518812067441*z^2 - 3763931888758023910055770923807399754032998837770295017218432288/22635041359363626062296940941695161195683724665365898175518812067441*z - 3825102001683356932035774469263486935440430049133385165315870886/22635041359363626062296940941695161195683724665365898175518812067441)*t + 784237505857783545089456135779239104783278750334947182745512614709911456555969239090108040646822/107689147403814050860555366937905508996330563925783865410692176685677374860363995521916791171613963511*z^11 - 1580644552614716698533993444970763878571627281661002752380808529066432604136856596254033973693230/107689147403814050860555366937905508996330563925783865410692176685677374860363995521916791171613963511*z^10 - 704430701261998476833651362889515954853430331463043425142105769916680927298683296287715021925400/107689147403814050860555366937905508996330563925783865410692176685677374860363995521916791171613963511*z^9 + 3977467282768712098688254384703122847936657766395770749095396866211877471428802895303546191530452/107689147403814050860555366937905508996330563925783865410692176685677374860363995521916791171613963511*z^8 - 854985427102546453068613215268207893961150875472509262316974892872426023031525106341948322602840/107689147403814050860555366937905508996330563925783865410692176685677374860363995521916791171613963511*z^7 - 3388949407724184625769025263470445342495177268866856417680256660979212210693157656305226315347673/107689147403814050860555366937905508996330563925783865410692176685677374860363995521916791171613963511*z^6 + 2901355457415402884326299971074225535788823774237519126590095181888597545107367839388635436361503/107689147403814050860555366937905508996330563925783865410692176685677374860363995521916791171613963511*z^5 + 1888934116458868969514684894149143813847474896566232459730498205818964264906403154651017600333141/107689147403814050860555366937905508996330563925783865410692176685677374860363995521916791171613963511*z^4 - 2110182406674296129065751407454596016208272619797505946721549621898409447390468960827620811781919/107689147403814050860555366937905508996330563925783865410692176685677374860363995521916791171613963511*z^3 - 333426729382558772745193569232966758084954660816852088651274244399561960767492637569200764769252/107689147403814050860555366937905508996330563925783865410692176685677374860363995521916791171613963511*z^2 + 801418035700368837783665678713818595502178044507504890889235929375733045733687849076487395211942/107689147403814050860555366937905508996330563925783865410692176685677374860363995521916791171613963511*z - 168562293253804099526670572045925007937972043192467836101908176957844394081660164212029619787434/107689147403814050860555366937905508996330563925783865410692176685677374860363995521916791171613963511)),
 (((100832019277860655732534304472512203679973564581/17008191945761826397149641359439274361*z^11 - 291758752166665947081642060425363283344443307345/68032767783047305588598565437757097444*z^10 - 891195722566635849196006875150373280992546483233/34016383891523652794299282718878548722*z^9 + 592762518933316142990858038264908525976095544687/17008191945761826397149641359439274361*z^8 + 2807522675256876248469156596571228514218591549421/68032767783047305588598565437757097444*z^7 - 1348747993553854930124528490162607239157446916230/17008191945761826397149641359439274361*z^6 + 170705842672813868782464505665717358574071306431/17008191945761826397149641359439274361*z^5 + 5457127961881017703991292170617900328994617919295/68032767783047305588598565437757097444*z^4 - 3311612961634324575649190194659690436579765695019/68032767783047305588598565437757097444*z^3 - 656967980248441043586366258983951211448615171227/34016383891523652794299282718878548722*z^2 + 2020162714954507417044450259244492983009860426193/68032767783047305588598565437757097444*z - 188621323358910072852619631244634105401159770293/34016383891523652794299282718878548722)*t^6 + (-72346262042211230065597642993018302472602301133/102049151674570958382897848156635646166*z^11 + 124817241070730524796242490360474585922816563929/102049151674570958382897848156635646166*z^10 + 105281651418708513693708763309436647439005924502/51024575837285479191448924078317823083*z^9 - 262502284354519994731617052777323596506417427861/51024575837285479191448924078317823083*z^8 - 258175582953245782236630368509944156743018366383/102049151674570958382897848156635646166*z^7 + 542094071134599825130203379810034576079032617748/51024575837285479191448924078317823083*z^6 - 186317998667942345629542653271190514961588001706/51024575837285479191448924078317823083*z^5 - 470180333630072457288319379596394796448062678748/51024575837285479191448924078317823083*z^4 + 457790304738977114816226795664320011983865651953/51024575837285479191448924078317823083*z^3 + 84744265663767627261206296122369460848651858040/51024575837285479191448924078317823083*z^2 - 79933287884161212577342134858983209906840817988/17008191945761826397149641359439274361*z + 164776684319558099129396490437310019433497795913/102049151674570958382897848156635646166)*t^5 + (-367594298282898312617318728057496781527611295/68032767783047305588598565437757097444*z^11 + 255486576401548570792508677563339474848735655/68032767783047305588598565437757097444*z^10 - 2195253472056862287043046011394551331367195953/68032767783047305588598565437757097444*z^9 + 13126492502248411393507717021629789468730507429/204098303349141916765795696313271292332*z^8 + 1553001618077282953461827488239213866497234735/17008191945761826397149641359439274361*z^7 - 69719385673541222960101043474362770559557474673/204098303349141916765795696313271292332*z^6 + 9013353257316802960054963038158035225692851333/102049151674570958382897848156635646166*z^5 + 21508549822255649246760190597738847713053352153/68032767783047305588598565437757097444*z^4 - 38476308128721962974080167484706557462976954223/102049151674570958382897848156635646166*z^3 - 2781722471132312850013673039647288993466453667/68032767783047305588598565437757097444*z^2 + 14099793204670392609136030909735667742165673587/68032767783047305588598565437757097444*z - 8488651779735883003931512070891205030714818581/102049151674570958382897848156635646166)*t^4 + (918749679209759104637001906477002207023789610776296138702472/283006590971023263670310755375937403055310069681297763*z^11 - 2118372534716760357333023293304049670861721477264788079269984/283006590971023263670310755375937403055310069681297763*z^10 - 70232353090870537580361621921987146824386872766588620086827/94335530323674421223436918458645801018436689893765921*z^9 + 4988284620950639551144499835043006596089906005555353881779262/283006590971023263670310755375937403055310069681297763*z^8 - 3289156589925124105687165092160710439838839954910046420817733/283006590971023263670310755375937403055310069681297763*z^7 - 2367576656852068196668033591641355879863922795066641578958661/
283006590971023263670310755375937403055310069681297763*z^6 + 4960327870722256564237629169539580317782363397599137333672823/283006590971023263670310755375937403055310069681297763*z^5 - 286723245012809455874525403596250761536200296645095232762728/94335530323674421223436918458645801018436689893765921*z^4 - 521912709832578065534999242206910010457475296820918832135808/94335530323674421223436918458645801018436689893765921*z^3 + 880614658677639009984449873372408483766387649083958026311857/283006590971023263670310755375937403055310069681297763*z^2 - 149881008116650648977980736009725309818211724071775163231553/283006590971023263670310755375937403055310069681297763*z + 19932234174501571677195227331008917553435502512926409597817/94335530323674421223436918458645801018436689893765921)*t^3 + (-43610832642560012029119788232061422343809829749255363425551853610308622107/523229765387639268250906011138277859767744298987089716728999745955081*z^11 + 129115426424089649492463849421591021765519955827878054827541083474283943652/523229765387639268250906011138277859767744298987089716728999745955081*z^10 - 29091116698781199370051850040611356334329896703491834485212295727788690312/523229765387639268250906011138277859767744298987089716728999745955081*z^9 - 302772997134156674818123849061015167551408310335762040190431504218668884379/523229765387639268250906011138277859767744298987089716728999745955081*z^8 + 294645952392902228052610477252263234902842087320664070409422831168614792334/523229765387639268250906011138277859767744298987089716728999745955081*z^7 + 169932031616745620645915137441027239905124494907910762405295312337299260417/523229765387639268250906011138277859767744298987089716728999745955081*z^6 - 30859822111605002970566826629468873661099456856370857084463832563531116774/40248443491356866788531231626021373828288022999006901286846134304237*z^5 + 98047226003807058919672797586734678948120641909866216437510024282174281813/523229765387639268250906011138277859767744298987089716728999745955081*z^4 + 213044798458308365424236787980834028412813079295010070650628441593171333220/523229765387639268250906011138277859767744298987089716728999745955081*z^3 - 107703097533901822784522775002126568267554089637428146227476205065606431868/523229765387639268250906011138277859767744298987089716728999745955081*z^2 - 32090292076284620030836650153950768910732552959700955474153192745551582247/523229765387639268250906011138277859767744298987089716728999745955081*z + 25740699013061935103680253036966960750383669157053985567799140651481629080/523229765387639268250906011138277859767744298987089716728999745955081)*t^2 + (-486367726141381364029810572639765609350472083171104317605333154645634235476976787009384/2902081394446763758286938443038073520955880394940733424713543108685047136842153537841*z^11 - 1925468123531821251413415190696994117104342676398323794491160498140167404732492364549400/2902081394446763758286938443038073520955880394940733424713543108685047136842153537841*z^10 + 6959202024105318155122775766608356466558807653193858807703083309480554138013966151612164/2902081394446763758286938443038073520955880394940733424713543108685047136842153537841*z^9 - 557244939863308824633504281637753124177990304309285298193163154364596052442825197418712/2902081394446763758286938443038073520955880394940733424713543108685047136842153537841*z^8 - 17707040931404849885986767450756313036276711687906724119609249156634723193774960504466232/2902081394446763758286938443038073520955880394940733424713543108685047136842153537841*z^7 + 13207419064220851848614353338948917332104316603148236935199507505963143285651264420494892/2902081394446763758286938443038073520955880394940733424713543108685047136842153537841*z^6 + 9267013416242050198167192634474660222731638811642510439641391900696338879536043631704996/2902081394446763758286938443038073520955880394940733424713543108685047136842153537841*z^5 - 20977981141950495611954944348942253145831630904595500213612609344073894714103382844480964/2902081394446763758286938443038073520955880394940733424713543108685047136842153537841*z^4 +
4322710262107883928953175802162315087511665497026172275686642056887564024858427406706988/2902081394446763758286938443038073520955880394940733424713543108685047136842153537841*z^3 + 8106970128713168555496486024427964142579310716249959744642550983454293000831323340414320/2902081394446763758286938443038073520955880394940733424713543108685047136842153537841*z^2 - 5083513666125114752558521385305962569402848668534355394777730073520832135021520481559492/2902081394446763758286938443038073520955880394940733424713543108685047136842153537841*z + 627704326054548908968913015601045047650883637902070897485847932772386903738863986537080/2902081394446763758286938443038073520955880394940733424713543108685047136842153537841)*t + 68487807421949111893646005257064873273682654692723733633612991722293886843025113377412820412645238271/16096325127364466972125408643887439020413820508057205322509345609849070930480338282464603154942370201*z^11 - 129291954547219404179525451980499078215076577941338765834071602957214301753810724055671257651883517243/16096325127364466972125408643887439020413820508057205322509345609849070930480338282464603154942370201*z^10 - 170767931258194895891668305754462128125237708849586828971033952936655531189175051810064522725284236051/16096325127364466972125408643887439020413820508057205322509345609849070930480338282464603154942370201*z^9 + 517372421358427821221757266315151964383867332956793609159038641480286732176410107890977797760887390646/16096325127364466972125408643887439020413820508057205322509345609849070930480338282464603154942370201*z^8 + 105567095935366587416604657127271556154138463395262313617822211026958282225249164521722203770263082538/16096325127364466972125408643887439020413820508057205322509345609849070930480338282464603154942370201*z^7 - 910754458934493212505680944251307465123481907761017576051952221870925457629983291983670087440940562286/16096325127364466972125408643887439020413820508057205322509345609849070930480338282464603154942370201*z^6 + 445535591566343313659626816845526224827141902420022160794763180626156950767384095202544843734353846491/16096325127364466972125408643887439020413820508057205322509345609849070930480338282464603154942370201*z^5 + 675930538768196400067771663730101338277666216746459281184223791370051435195936331819313648099165185511/16096325127364466972125408643887439020413820508057205322509345609849070930480338282464603154942370201*z^4 - 779012481875008439081179644256510222554101500932770674884482906782296674382350450310363303484514478415/16096325127364466972125408643887439020413820508057205322509345609849070930480338282464603154942370201*z^3 - 75433545205099614264519601663842926369537928023736785656663315418751601668982804122166495086698576266/16096325127364466972125408643887439020413820508057205322509345609849070930480338282464603154942370201*z^2 + 364113207302727487220767579326059398193987305093218295731789730897378087835480717056321061658247226145/16096325127364466972125408643887439020413820508057205322509345609849070930480338282464603154942370201*z - 130561664110503452560747586795249156753188230114547490826524212871105981702078318544978535669973467520/16096325127364466972125408643887439020413820508057205322509345609849070930480338282464603154942370201)/(t^2 + (1310920134745948501822199752996282/22874216169907096255943474806127491*z^11 - 260648870601941912581536570658250/1759555089992853558149498062009807*z^10 - 65792259429146785709305559590276/22874216169907096255943474806127491*z^9 + 8188743332077134596980864378489530/22874216169907096255943474806127491*z^8 - 5147715519896041955922118932286910/22874216169907096255943474806127491*z^7 - 6634697114415064928373453917979188/22874216169907096255943474806127491*z^6 + 9001850513774145896427625099613516/22874216169907096255943474806127491*z^5 + 1179467706530284659332371473122116/22874216169907096255943474806127491*z^4 - 6598347712342569743981846178879000/22874216169907096255943474806127491*z^3 + 1309455002284827149073141893222272/22874216169907096255943474806127491*z^2 + 1975424950720673547343226220466010/22874216169907096255943474806127491*z -
876726094971857309903105027370730/22874216169907096255943474806127491)*t + 150454448983714092941858683562839030365650630635850910745993175583/523229765387639268250906011138277859767744298987089716728999745955081*z^11 - 32582862951613505769374290868840606601539619698524181083979966434/523229765387639268250906011138277859767744298987089716728999745955081*z^10 - 762030603009972424628085762975379819744357992442540433923940964598/523229765387639268250906011138277859767744298987089716728999745955081*z^9 + 740701317275143277908307009155899809549152502246870911649171808346/523229765387639268250906011138277859767744298987089716728999745955081*z^8 + 1181597223774736561453630996445362240745005019313293902920874960651/523229765387639268250906011138277859767744298987089716728999745955081*z^7 - 1490184463444296540440107879344496985216674997084030346720136003163/523229765387639268250906011138277859767744298987089716728999745955081*z^6 - 73490375061230105759451836002810401738456032180764132353878706784/523229765387639268250906011138277859767744298987089716728999745955081*z^5 + 1567772083447208661017678301665733265960451338436808556832970024950/523229765387639268250906011138277859767744298987089716728999745955081*z^4 - 470121552763774397327486286769353679421998035584688118491590447375/523229765387639268250906011138277859767744298987089716728999745955081*z^3 - 474283240823219219544006494681748239225180381945808220113409648630/523229765387639268250906011138277859767744298987089716728999745955081*z^2 + 256507787355140163976407909567174128477307407276729243693967253215/523229765387639268250906011138277859767744298987089716728999745955081*z + 12752084650363993096462324748872384575604353060054892614495274941/523229765387639268250906011138277859767744298987089716728999745955081),
  ((126176366388362193324616249912065746306833639152332067341570886864047185/70143466125021167082412816875532064818680097879819027891*z^11 - 378496257993084245368424182424394989000390782360882867979186652702528790/70143466125021167082412816875532064818680097879819027891*z^10 + 132422186928487735637553068359825783453569883380267487800320755918991343/70143466125021167082412816875532064818680097879819027891*z^9 + 693292995173581769760079315834434714091117871550717810979560907808006764/70143466125021167082412816875532064818680097879819027891*z^8 - 569235175095958963636456340723223796653658691024837793588673143338273509/70143466125021167082412816875532064818680097879819027891*z^7 - 535352347744722754408071475486829559285486138341586143361700746790513952/70143466125021167082412816875532064818680097879819027891*z^6 + 759579498819341056665976574761193439396083509774458719267699258463429011/70143466125021167082412816875532064818680097879819027891*z^5 + 205038962543001171127141400465728084530256232715384776101445285906333900/70143466125021167082412816875532064818680097879819027891*z^4 - 690598239784383734639778986760440135667746648632463405012951554924453067/70143466125021167082412816875532064818680097879819027891*z^3 + 30363983625812237808588756926334385199428580276465112203931754379197817/70143466125021167082412816875532064818680097879819027891*z^2 + 338703302069122175991942846817549835172265110117374264116120480792326837/70143466125021167082412816875532064818680097879819027891*z - 132791681396225013038108602158244847826686748766265384311714182036000821/70143466125021167082412816875532064818680097879819027891)*t^9 + (12897565250895924547171763970372058087267503676112451223790266890997403/140286932250042334164825633751064129637360195759638055782*z^11 - 2325804649949501042167650316702346973965716337063620039627257982815931/70143466125021167082412816875532064818680097879819027891*z^10 - 31594618780452356313001481203266743727807504042259148404589515174034387/70143466125021167082412816875532064818680097879819027891*z^9 + 85497317697412547957791678270849012903845503901933985634128002565986797/140286932250042334164825633751064129637360195759638055782*z^8 + 36970888551759339365166397283317695441047014567209393414446002108479087/140286932250042334164825633751064129637360195759638055782*z^7 - 84484061548245249485725235602834190896737834375861467871775794023229483/140286932250042334164825633751064129637360195759638055782*z^6 + 27607042526968072793800695459701865436795204431473970663285033864622262/70143466125021167082412816875532064818680097879819027891*z^5 + 11614362066865787055736748442411081044269561228970790633574424503316483/70143466125021167082412816875532064818680097879819027891*z^4 + 1037913702071866644932824829267199631592126921380728390752291030119801/70143466125021167082412816875532064818680097879819027891*z^3 + 5253308193020174192297702669312059348069198259969601855754973421873531/70143466125021167082412816875532064818680097879819027891*z^2 - 15696847506582013694502246195331865399228534273263975813291582858998852/70143466125021167082412816875532064818680097879819027891*z + 8332467587814967786792293100564889205819808527768232093472946616058035/70143466125021167082412816875532064818680097879819027891)*t^8 + (-3483700866822954989814630382967603473950611420417082555504680842898523/140286932250042334164825633751064129637360195759638055782*z^11 + 4154250093150868524159167013192760067356424937582732799396315809743890/70143466125021167082412816875532064818680097879819027891*z^10 + 1266233317714844638008101391809184494387066061801208619977404643697537/70143466125021167082412816875532064818680097879819027891*z^9 - 12527936185861703447590748625927107359892978487530064369046529821855503/70143466125021167082412816875532064818680097879819027891*z^8 + 7629406663318019272541247924831676435389402391485878433231214905926902/70143466125021167082412816875532064818680097879819027891*z^7 + 9750006350570978380852575617506128398611910082452431117009806553885392/70143466125021167082412816875532064818680097879819027891*z^6 -
29670782718130464350317979391103336158216947144390752076163157145861677/140286932250042334164825633751064129637360195759638055782*z^5 + 797585957498466013628837406465934892945800617288073839051038216704165/70143466125021167082412816875532064818680097879819027891*z^4 + 17104561971180137730338582791137661433301436188191969218578508391877161/140286932250042334164825633751064129637360195759638055782*z^3 - 3558718461946336362287670883589131610640480486135204861312053334282247/70143466125021167082412816875532064818680097879819027891*z^2 - 1042684875923793074456072377221293082789827363552021758226201779994419/70143466125021167082412816875532064818680097879819027891*z + 1406852710348592995529631580176720665238341611358386302618543666689871/140286932250042334164825633751064129637360195759638055782)*t^7 + (95238278236084755784366032291797789881958258093422497977769816493921/140286932250042334164825633751064129637360195759638055782*z^11 - 174460892809676178285151398238712004757899662976286091676504215112920/70143466125021167082412816875532064818680097879819027891*z^10 + 68967103900261562049989855652061607702012113062628830619502300919554/70143466125021167082412816875532064818680097879819027891*z^9 + 929897056731702875005983841519186005718923260633286318941599686416653/140286932250042334164825633751064129637360195759638055782*z^8 - 1204107750382677689389174970386735916893808849343666922675622290470789/140286932250042334164825633751064129637360195759638055782*z^7 - 396628640011667993158068124431958288291343951876914755956589812460297/140286932250042334164825633751064129637360195759638055782*z^6 + 1543944145219087133960965017978544594362725970186083093631057057547159/140286932250042334164825633751064129637360195759638055782*z^5 - 381617149326869887636707601622632851283552844136518510468052792965563/70143466125021167082412816875532064818680097879819027891*z^4 - 666039825335889806819221555969483512941125532016278114957076206153267/140286932250042334164825633751064129637360195759638055782*z^3 + 302792030623255169928603542440032918074241021411910597904202315533733/70143466125021167082412816875532064818680097879819027891*z^2 - 43897015668531421748867139195985737822959838349312195794230773580473/140286932250042334164825633751064129637360195759638055782*z - 32487931489806844378169761962490477360938197923255027486774545344918/70143466125021167082412816875532064818680097879819027891)*t^6 + (17128007588763905451142112304179986906019056852307200757833256625502622979047190407/778098118453257615262039716684116731590734751051092337256163042987116502*z^11 - 10906910974716202016343142489420660479657132488234626392168605149946995760824415215/778098118453257615262039716684116731590734751051092337256163042987116502*z^10 - 69724496495658285696682347966462661502770102410007326871648417134633369319216457463/778098118453257615262039716684116731590734751051092337256163042987116502*z^9 + 59802776938677298504755982174258799068387897321839169499636698914683537454989404247/778098118453257615262039716684116731590734751051092337256163042987116502*z^8 + 177333987712774023567570489208379607580510350726926161320028930463650678637573896473/778098118453257615262039716684116731590734751051092337256163042987116502*z^7 - 212120490885623226578335130281501849872099680442512592902181406104317152608126363303/778098118453257615262039716684116731590734751051092337256163042987116502*z^6 - 32230285029664363044473401021056214623909464775457782669236402957627352916742583364/389049059226628807631019858342058365795367375525546168628081521493558251*z^5 + 148581872689051451734020819259777612349811266982292934792575038220418753824163617654/389049059226628807631019858342058365795367375525546168628081521493558251*z^4 - 121171514953598864114018956946575651027929368675643297580254076748724969825510251305/778098118453257615262039716684116731590734751051092337256163042987116502*z^3 - 110314409859477472192727506395836136824554335520110824873386294324648613649147396955/778098118453257615262039716684116731590734751051092337256163042987116502*z^2 +
104503221153429688126679878713920769697688879319013410755036909429022987073878532895/778098118453257615262039716684116731590734751051092337256163042987116502*z - 23707357028260712266442734653142777195720609453312994603186635649814464020643794023/778098118453257615262039716684116731590734751051092337256163042987116502)*t^5 + (-3599609054083436015186856774477740971767697398304683719283700850872764697509246196498578645009351/4315702626253109311599809446944850518659798364956648584212806868048340659912264874068422*z^11 + 3657749062782779079401416378286327258595767917783904656696211232059302855685204460409547079614364/2157851313126554655799904723472425259329899182478324292106403434024170329956132437034211*z^10 + 3944981558475342776253577696475441967584537757168008422735588483196107096282659217506766592634265/2157851313126554655799904723472425259329899182478324292106403434024170329956132437034211*z^9 - 25438515153488725350174247491612674097999103909807861094856367012275960156309925588701917535357403/4315702626253109311599809446944850518659798364956648584212806868048340659912264874068422*z^8 - 9713210416053039142997226182801374625681115411123592009357913519662541704080256879515176400658291/4315702626253109311599809446944850518659798364956648584212806868048340659912264874068422*z^7 + 26311924818772054894301591092930602040481406490413868612164855671716442687730480123603745831073167/2157851313126554655799904723472425259329899182478324292106403434024170329956132437034211*z^6 - 18948849719524177333096346918508630507934379608506964938981610059637286122131047340534785334014817/4315702626253109311599809446944850518659798364956648584212806868048340659912264874068422*z^5 - 23258787353757021022447482494843832042580085968959567872479814469953650554977222377500508650608989/2157851313126554655799904723472425259329899182478324292106403434024170329956132437034211*z^4 + 23800076704725243366914321085899967176565182883762956738217138799764590038885225325888487734551270/2157851313126554655799904723472425259329899182478324292106403434024170329956132437034211*z^3 + 8779338960635008001154420369202232490109822923237585551261013149388307752267633962981846270689733/4315702626253109311599809446944850518659798364956648584212806868048340659912264874068422*z^2 - 12943745328023067710135677392577314182678003281583507325229626402858422689344043501825964223289822/2157851313126554655799904723472425259329899182478324292106403434024170329956132437034211*z + 9130512590997472193981277195317920093502683605791596322321781411716271946039640605736348333930767/4315702626253109311599809446944850518659798364956648584212806868048340659912264874068422)*t^4 + (-223082081685670733232319519250848623722065622499156261553028824627259289966618790982650742368473184434649150812/11968470760006634463745512933859062317204612388424290745249403095680592632774145418286171237800845231771*z^11 + 829212293281923819674948043274345770826120833274961098442936349549493396206208302938718528475059420639130625539/23936941520013268927491025867718124634409224776848581490498806191361185265548290836572342475601690463542*z^10 + 162615435578109752423469645547137640083681788952063515669912460949066867223275357823784868957250403464450624115/11968470760006634463745512933859062317204612388424290745249403095680592632774145418286171237800845231771*z^9 - 2213413929615184890890743041341002593723958804788852783826282170750341872691032478338938580964753070593249123139/23936941520013268927491025867718124634409224776848581490498806191361185265548290836572342475601690463542*z^8 + 918474520634251446068311204538109778061933045861677082913755991537828553641269872752831465022522608314937941704/11968470760006634463745512933859062317204612388424290745249403095680592632774145418286171237800845231771*z^7 - 545047297237897980157060168865587797631855140147264813124638497174989621678002130804526236712129675538952526949/23936941520013268927491025867718124634409224776848581490498806191361185265548290836572342475601690463542*z^6 -
1080176489177246624115904307675854165502699765856175457145779272389199249633821735846514101446522491241827833089/11968470760006634463745512933859062317204612388424290745249403095680592632774145418286171237800845231771*z^5 + 1234869551416343097773449064680254220602219777639931191055773417124624252384898540969246256338560569768915008465/11968470760006634463745512933859062317204612388424290745249403095680592632774145418286171237800845231771*z^4 - 787410725540936234739785611193012829584534672108149972109413243095224880230974413619850579339846574800011084315/11968470760006634463745512933859062317204612388424290745249403095680592632774145418286171237800845231771*z^3 - 36410467442272717659647445548203146277091741588826047394640574598967212526996692271890987756403580389952229547/920651596923587266441962533373774024400354799109560826557646391975430202521088109098936249061603479367*z^2 + 1643627880684164568918770614613627409935427209721816123858346687054364477302146468363784569972278535536784797911/23936941520013268927491025867718124634409224776848581490498806191361185265548290836572342475601690463542*z - 3814611287645099413188733051319211573344219877497026102223295090646111383056370763742511425805267162095913019/141638707219013425606455774365196003753900738324547819470407137226989261926321247553682499855631304518)*t^3 + (42354470412499087261249144507088573035759451277264255428006348297655040393405658610139414068274207683718507966438565646463734/66382837159240697536876172958252853065992139477044221961618885427909106944561923023480561638441943491714894130538886931*z^11 - 105320939399989514823531862567271257571927132021797011155249351074669446431005782727555620960845730491199828028739989166296902/66382837159240697536876172958252853065992139477044221961618885427909106944561923023480561638441943491714894130538886931*z^10 - 17735013465522467613726091359737098908504985647101849984730149914948830787235870259706211180200698762363947016662934387453480/66382837159240697536876172958252853065992139477044221961618885427909106944561923023480561638441943491714894130538886931*z^9 + 597792867255973454896858840956032027672381088173309733937796972185220268774374590868465444178369109496713540923487534218212211/132765674318481395073752345916505706131984278954088443923237770855818213889123846046961123276883886983429788261077773862*z^8 - 422818876261428160324866729166513465249177879438897010458412709186899745373783049053955626743996125631240064021097989693878939/132765674318481395073752345916505706131984278954088443923237770855818213889123846046961123276883886983429788261077773862*z^7 - 406245051902654556085165040429531749423745843631007778027495868909928410362223970934953960176431163466311922347596271051320793/132765674318481395073752345916505706131984278954088443923237770855818213889123846046961123276883886983429788261077773862*z^6 + 726303054459523891402386901802702743621761713849807596835136423003034818025093208118201354021932638094470371641125632701197743/132765674318481395073752345916505706131984278954088443923237770855818213889123846046961123276883886983429788261077773862*z^5 - 110015497097115368780288791210900898041221235026742889887080809983431727674043062123361553707954109622890109931700549370019215/132765674318481395073752345916505706131984278954088443923237770855818213889123846046961123276883886983429788261077773862*z^4 - 371934114339025890592537051745653459357175613303749271473116178866697204616403911827431926506484584703577154946810271749549909/132765674318481395073752345916505706131984278954088443923237770855818213889123846046961123276883886983429788261077773862*z^3 + 94228460928929877713716135281195180152214353254421185439454788613769889408298113462930466705666666126074478537448518301083159/66382837159240697536876172958252853065992139477044221961618885427909106944561923023480561638441943491714894130538886931*z^2 + 26690138055971719076991302358363252404408316318046214494254024499406930227850076267066923681031702153009009653724337686582585/
132765674318481395073752345916505706131984278954088443923237770855818213889123846046961123276883886983429788261077773862*z - 27238329566894481614444157917937454240332019937513974469469481180830570543635656690609583458729278805626672763889531039305215/132765674318481395073752345916505706131984278954088443923237770855818213889123846046961123276883886983429788261077773862)*t^2 + (-582811253798147336355778265494685048757904729854484317478152254811308490850419438819786378704682964823714444279447957979017610940445852148/368190820504442191027338677937133820582598509300129830987236634107942750151765405679820937730668394956667922190596632642395413725295691*z^11 + 2682512248624029610978706086366557254918079648501937925986102970951299712785404416229438699909518209638817715743795507198415909553014019888/368190820504442191027338677937133820582598509300129830987236634107942750151765405679820937730668394956667922190596632642395413725295691*z^10 - 1714158348954709439085820601274426670688983591496429029244694596253317869455361129391880555919856252372530709928257571064199679289866707928/368190820504442191027338677937133820582598509300129830987236634107942750151765405679820937730668394956667922190596632642395413725295691*z^9 - 7058754888227985683663486319604581803650180385564866822340491027184352833619617880526835807194406834792279063591480813176603655016326217852/368190820504442191027338677937133820582598509300129830987236634107942750151765405679820937730668394956667922190596632642395413725295691*z^8 + 11290708300370475549826310877555657532070483131972677239080014728880758881368850216547978003594647215207999301680555444350890475465797509438/368190820504442191027338677937133820582598509300129830987236634107942750151765405679820937730668394956667922190596632642395413725295691*z^7 + 1821906113852375017349155613699731447970312376150777573111197999596346789979017973156663466219000843196820637560952812472428845700229460286/368190820504442191027338677937133820582598509300129830987236634107942750151765405679820937730668394956667922190596632642395413725295691*z^6 - 13327595614185600370203503197743829337463196760688626981321987124383790937022874779473282627870359017525480821401109171398310601299964961276/368190820504442191027338677937133820582598509300129830987236634107942750151765405679820937730668394956667922190596632642395413725295691*z^5 + 8495453170506659677457397888652883265227521852424825392251759238214100998772605789949667913274819376992795328400730862888103365317591111018/368190820504442191027338677937133820582598509300129830987236634107942750151765405679820937730668394956667922190596632642395413725295691*z^4 + 4954359621383207701931538510954167878132385327933738251219231319911893822664381039255782009872934907070894200520078556868844045403195617484/368190820504442191027338677937133820582598509300129830987236634107942750151765405679820937730668394956667922190596632642395413725295691*z^3 - 5935744928649449322666660764628296001046772334386850901330650982973286590838925933898210413826485872103099830558343945311544959732082552806/368190820504442191027338677937133820582598509300129830987236634107942750151765405679820937730668394956667922190596632642395413725295691*z^2 + 992038330731587509397288710801362757075741767554879929953674477981585043065241527742799790703822994776672960488247164212497914093853438246/368190820504442191027338677937133820582598509300129830987236634107942750151765405679820937730668394956667922190596632642395413725295691*z + 453561704226199457175061916273904677311792275945504291206831275807079564245249037988038802290851476119936004739267613058431038158306126036/368190820504442191027338677937133820582598509300129830987236634107942750151765405679820937730668394956667922190596632642395413725295691)*t - 27281397749843488542993711384339905358206290277264864274209879091189598971081285264201624453606465842381362583276786050440660752344202538795514679071571/2042161590330029613545992162293551064911866135016653859273152560202438166880708718858534841167974498618884543379488085929446104363214009721542895914051*z^11 +
46492726764336410317047330682468031453011202332834295183475362689114992714581842187713571215519806579887575665844121268259542475133198866325692565695213/2042161590330029613545992162293551064911866135016653859273152560202438166880708718858534841167974498618884543379488085929446104363214009721542895914051*z^10 + 55025004432255545071021401829918339493948376067360925626233760692862422946053006517016756833636292681851567610070847065945295627141417651356762853652861/2042161590330029613545992162293551064911866135016653859273152560202438166880708718858534841167974498618884543379488085929446104363214009721542895914051*z^9 - 141862750230004642617236065699616101405173650161598497508190237159702485029828133319016057330052761645361883797105954083616596896303756914281141111789993/2042161590330029613545992162293551064911866135016653859273152560202438166880708718858534841167974498618884543379488085929446104363214009721542895914051*z^8 - 83070513674781933855536566884041521963403339950784103279147131446051538371166893061782533626257085917541397202765154552343285845998872001292839876348427/2042161590330029613545992162293551064911866135016653859273152560202438166880708718858534841167974498618884543379488085929446104363214009721542895914051*z^7 + 20148923574870767795297633498901660662983239727296164924008787656293103365711176814879282458490357155803411752371420856182306694861058523528068089706792/157089353102309970272768627868734697300912779616665681482550196938649089760054516835271910859074961432221887952268314302265084951016462286272530454927*z^6 - 58648586963649754728463172907099775532668009359546306448481180949675273010065384626701688276995572153128731696754491024476882052594566871666114837781542/2042161590330029613545992162293551064911866135016653859273152560202438166880708718858534841167974498618884543379488085929446104363214009721542895914051*z^5 - 264652498672479892630709202498271093148181577235144727038719108462684360503658466851749833670633297642731105078324112575879192648806001834892533064446461/2042161590330029613545992162293551064911866135016653859273152560202438166880708718858534841167974498618884543379488085929446104363214009721542895914051*z^4 + 196831852188586409204873748167890431417631969627431981404991906069631199132804816366088493807602238666014176362109187635662627854658535068492715874538007/2042161590330029613545992162293551064911866135016653859273152560202438166880708718858534841167974498618884543379488085929446104363214009721542895914051*z^3 + 73778006979742883162140235041978827451062036550016944239838117739026820057317181787763197560525252767260498742799229774562782751881121610358185224325677/2042161590330029613545992162293551064911866135016653859273152560202438166880708718858534841167974498618884543379488085929446104363214009721542895914051*z^2 - 120105512596693277308941676574813122615506371695706947042368798219150740658031697611672404737443183967292904740773625942552696957914361204871543257388126/2042161590330029613545992162293551064911866135016653859273152560202438166880708718858534841167974498618884543379488085929446104363214009721542895914051*z + 35292497181868305838861824741634726944141817986471056301228327818548853765383519027940350126529477567014319226275154483186678876104702577150381488312119/2042161590330029613545992162293551064911866135016653859273152560202438166880708718858534841167974498618884543379488085929446104363214009721542895914051)/(t^3 + (1966380202118922752733299629494423/22874216169907096255943474806127491*z^11 - 390973305902912868872304855987375/1759555089992853558149498062009807*z^10 - 98688389143720178563958339385414/22874216169907096255943474806127491*z^9 + 12283114998115701895471296567734295/22874216169907096255943474806127491*z^8 - 7721573279844062933883178398430365/22874216169907096255943474806127491*z^7 - 9952045671622597392560180876968782/22874216169907096255943474806127491*z^6 + 13502775770661218844641437649420274/22874216169907096255943474806127491*z^5 + 1769201559795426988998557209683174/22874216169907096255943474806127491*z^4 - 9897521568513854615972769268318500/
22874216169907096255943474806127491*z^3 + 1964182503427240723609712839833408/22874216169907096255943474806127491*z^2 + 2963137426081010321014839330699015/22874216169907096255943474806127491*z - 1315089142457785964854657541056095/22874216169907096255943474806127491)*t^2 + (451363346951142278825576050688517091096951891907552732237979526749/523229765387639268250906011138277859767744298987089716728999745955081*z^11 - 97748588854840517308122872606521819804618859095572543251939899302/523229765387639268250906011138277859767744298987089716728999745955081*z^10 - 2286091809029917273884257288926139459233073977327621301771822893794/523229765387639268250906011138277859767744298987089716728999745955081*z^9 + 2222103951825429833724921027467699428647457506740612734947515425038/523229765387639268250906011138277859767744298987089716728999745955081*z^8 + 3544791671324209684360892989336086722235015057939881708762624881953/523229765387639268250906011138277859767744298987089716728999745955081*z^7 - 4470553390332889621320323638033490955650024991252091040160408009489/523229765387639268250906011138277859767744298987089716728999745955081*z^6 - 220471125183690317278355508008431205215368096542292397061636120352/523229765387639268250906011138277859767744298987089716728999745955081*z^5 + 4703316250341625983053034904997199797881354015310425670498910074850/523229765387639268250906011138277859767744298987089716728999745955081*z^4 - 1410364658291323191982458860308061038265994106754064355474771342125/523229765387639268250906011138277859767744298987089716728999745955081*z^3 - 1422849722469657658632019484045244717675541145837424660340228945890/523229765387639268250906011138277859767744298987089716728999745955081*z^2 + 769523362065420491929223728701522385431922221830187731081901759645/523229765387639268250906011138277859767744298987089716728999745955081*z + 38256253951091979289386974246617153726813059180164677843485824823/523229765387639268250906011138277859767744298987089716728999745955081)*t - 167840055766217410543972718010309932300736628341104299238068235094367363935642033744240620239795791/11968470760006634463745512933859062317204612388424290745249403095680592632774145418286171237800845231771*z^11 + 432096678391722562710474413627112631938646062961307989349651709738104587530200994629403930162278680/11968470760006634463745512933859062317204612388424290745249403095680592632774145418286171237800845231771*z^10 + 16240427774815090879250315700377103082347592559129967931797418817032494486934958238265240243882249/920651596923587266441962533373774024400354799109560826557646391975430202521088109098936249061603479367*z^9 - 1507244848730614529985730898572525543682818702184817379986512069021733915859169639252410482520758328/11968470760006634463745512933859062317204612388424290745249403095680592632774145418286171237800845231771*z^8 + 596995255504256560352302355465876181668569047610781573851012096306321646211157421831298729158785857/11968470760006634463745512933859062317204612388424290745249403095680592632774145418286171237800845231771*z^7 + 1950658112905943790679931415454199584892196940213251869300937663539378283234950704406420094533684314/11968470760006634463745512933859062317204612388424290745249403095680592632774145418286171237800845231771*z^6 - 1844717450553141635858899628040238433116346301795216438104964898058102751383830480324541429898008624/11968470760006634463745512933859062317204612388424290745249403095680592632774145418286171237800845231771*z^5 - 735795648530843600557076880103316307211035546373593684810160770264714636186750585215238121419948493/11968470760006634463745512933859062317204612388424290745249403095680592632774145418286171237800845231771*z^4 + 1938680115975661490985745248624931255965784044581160638796129505090187745482006540091280439792212760/11968470760006634463745512933859062317204612388424290745249403095680592632774145418286171237800845231771*z^3 - 287785426081137801459505896776414593177665200081088860005631498875758894728425434308413803097685580/
11968470760006634463745512933859062317204612388424290745249403095680592632774145418286171237800845231771*z^2 - 667511222619695643886504319876402922742740843431841504218323613516496190160970198516609604782673058/11968470760006634463745512933859062317204612388424290745249403095680592632774145418286171237800845231771*z + 301829431185458006023163882415601443692304137580749919197065030275811266902947776360604975729531585/11968470760006634463745512933859062317204612388424290745249403095680592632774145418286171237800845231771)),
 (((-522657952919089775767942660926753645986825602203309440111970198161043870528280784674426285/772584558439502318780264636046564863270459374918067172254661895359073506324370801*z^11 - 11399989810068665712427975419039117768195630004116689851760682499540620395348010617094557497/3090338233758009275121058544186259453081837499672268689018647581436294025297483204*z^10 + 17606201881655961406967638982701208107671868178081023074825765857952850736928149014166216943/1545169116879004637560529272093129726540918749836134344509323790718147012648741602*z^9 - 5322375696648737213697240098673772664370415189698234959820440921275829652355150658152024167/772584558439502318780264636046564863270459374918067172254661895359073506324370801*z^8 - 8547780824548808770756348702042018563948097735196846834707187002269479050743704321728333147/3090338233758009275121058544186259453081837499672268689018647581436294025297483204*z^7 - 5156139899058884584892071997381193641236254699162047144241776086709607257746054893597602178/772584558439502318780264636046564863270459374918067172254661895359073506324370801*z^6 - 2741342617500531753880820963129860923702063887773656640849131830461469304239648271167246237/772584558439502318780264636046564863270459374918067172254661895359073506324370801*z^5 + 67331844197758152135343848790170022276195649623772217532984266092807166852579924331735285991/3090338233758009275121058544186259453081837499672268689018647581436294025297483204*z^4 - 79164506153116981365575775417428387520934465601860695687628046072276875091413665490817996859/3090338233758009275121058544186259453081837499672268689018647581436294025297483204*z^3 - 11242020461254324984806897783422061601791619344255120342889803187522727224904835865448591815/1545169116879004637560529272093129726540918749836134344509323790718147012648741602*z^2 + 71567819953117181461184525599192310449817559506066662167828538481134788238558463771402296257/3090338233758009275121058544186259453081837499672268689018647581436294025297483204*z - 15000770240303830942022042115643335335530235875300676985533379989647749457282012597413566601/1545169116879004637560529272093129726540918749836134344509323790718147012648741602)*t^8 + (2751521304409891013013872471358308390906475757173028177763182277003780390335002532240332067/4635507350637013912681587816279389179622756249508403033527971372154441037946224806*z^11 - 1941676902024075538420716089945260106063541749149808153014039760601681799837018408151173285/2317753675318506956340793908139694589811378124754201516763985686077220518973112403*z^10 - 7331234333963918849181543395164954447417111034197278462267979376074052521035141760921850141/4635507350637013912681587816279389179622756249508403033527971372154441037946224806*z^9 + 10118648746559605093396539177484462958559170146679929619563185099315806540951261623861270273/2317753675318506956340793908139694589811378124754201516763985686077220518973112403*z^8 - 3914339775228751515410339972694615778175555572571447806290831825605867681404484481055407245/2317753675318506956340793908139694589811378124754201516763985686077220518973112403*z^7 - 5601356808538813357645918506149183179661307459813828978902628524558643239613467169000957670/2317753675318506956340793908139694589811378124754201516763985686077220518973112403*z^6 + 22037275624976380826224946386911639063214482090234137292178105532737553161306411342424538011/4635507350637013912681587816279389179622756249508403033527971372154441037946224806*z^5 - 8994359601132259109261655170331274603171534497061657503059137799046967904666738890834250465/4635507350637013912681587816279389179622756249508403033527971372154441037946224806*z^4 - 536975415236354862680315547039992859601548305368422839083799389010680956575234936578367015/2317753675318506956340793908139694589811378124754201516763985686077220518973112403*z^3 + 4194658019288075974823561504063819256339993410200534695978464500873576899293577639649480924/2317753675318506956340793908139694589811378124754201516763985686077220518973112403*z^2 - 1328158030440367455428921097464269895325600546572789764274729514554274507958868909778393318/
772584558439502318780264636046564863270459374918067172254661895359073506324370801*z + 1452001544854214341769680480130486661088165139379167563738919375022203985502629755965130989/2317753675318506956340793908139694589811378124754201516763985686077220518973112403)*t^7 + (-190542265019260744727776743060254755681773367844838131463985194177012523241454336478152067/3090338233758009275121058544186259453081837499672268689018647581436294025297483204*z^11 + 292868200500630189575909597037920978370113616069640277439951721429504727082993754184567095/2317753675318506956340793908139694589811378124754201516763985686077220518973112403*z^10 + 167712704945394197342839919920144275348628112589068120211121523587548521646290746980277546/2317753675318506956340793908139694589811378124754201516763985686077220518973112403*z^9 - 1292851503412438050079783464505297822843465755476842408585394577758658936253977046279751615/3090338233758009275121058544186259453081837499672268689018647581436294025297483204*z^8 + 2328503670281623736279327730670003131939414948988687380179385031394393220631338909829228315/9271014701274027825363175632558778359245512499016806067055942744308882075892449612*z^7 + 2112513397750147900728516692809127714973817957257331993097320678595119780250665933870566073/9271014701274027825363175632558778359245512499016806067055942744308882075892449612*z^6 - 1468163692105853928500413613936362007196828538575224604678569204193067409910986959565393139/3090338233758009275121058544186259453081837499672268689018647581436294025297483204*z^5 + 684019535507592433210671212809393091522597263198640905791449603039606928619242043956011311/4635507350637013912681587816279389179622756249508403033527971372154441037946224806*z^4 + 1121754599986644056085793885478688659694572441119071274881056966302110211208622984990671533/9271014701274027825363175632558778359245512499016806067055942744308882075892449612*z^3 - 453035655293141141480039190768831441991801148755017013664212387587915290967776291456371847/3090338233758009275121058544186259453081837499672268689018647581436294025297483204*z^2 + 117149453018025765177622665890334204921796978042929168111674031162060541249097831797323147/1545169116879004637560529272093129726540918749836134344509323790718147012648741602*z - 51633795067558613700602129738828829951317336862543237758473730089444099123651132328352973/2317753675318506956340793908139694589811378124754201516763985686077220518973112403)*t^6 + (43858741428453586565312414492708112221622481398771994811454103028655477404074523350817943744796062712247/12855365392045691381785659093140130138153081861330435522039332883243874734261262661762837176934283*z^11 - 118997246178112698795531125099973415343013147358942285465643630906962036191255008918046707975615302291219/13844239652972283026538402100304755533395626619894315177580820028108788175358282866513824652083074*z^10 + 9058959667624564942195241669573598668797723573831282596107777388931924296737121970795875418722568628153/89987557744319839672499613651980910967071573029313048654275330182707123139828838632339860238539981*z^9 + 99304932856145460463563092670184537156781823659641268385501274947758141127292217108643514959271197574361/4614746550990761008846134033434918511131875539964771725860273342702929391786094288837941550694358*z^8 - 1716779457384873394649716921583002756329034313106792035558432800930137254481047915384190084821203709809976/89987557744319839672499613651980910967071573029313048654275330182707123139828838632339860238539981*z^7 - 241412929384765595567519216264971542682168654490011908328588127349858888559921129420809088928457662225934/29995852581439946557499871217326970322357191009771016218091776727569041046609612877446620079513327*z^6 + 2350523424867283269633368557163028000412026231698559097805864840359600017388298086222486633850342861485510/89987557744319839672499613651980910967071573029313048654275330182707123139828838632339860238539981*z^5 - 324185173209077002462807178044804610688641324383818735861642822780277990573184855495610755427480554016485/
29995852581439946557499871217326970322357191009771016218091776727569041046609612877446620079513327*z^4 - 1247905361855986430358349001927808213140105222359432945250745115244545540806150820896887048576915616728621/179975115488639679344999227303961821934143146058626097308550660365414246279657677264679720477079962*z^3 + 1418719724107858422579625011340879283934415616531184364606464815161075264115713768550408361812044556396575/179975115488639679344999227303961821934143146058626097308550660365414246279657677264679720477079962*z^2 - 482986818613353731770474816740322595403442992140349150630071901847001185636158835771937076258548594565833/179975115488639679344999227303961821934143146058626097308550660365414246279657677264679720477079962*z + 76116541416578001579314195998017719898390321175210918470697758976101480357219546100631043432280030689151/179975115488639679344999227303961821934143146058626097308550660365414246279657677264679720477079962)*t^5 + (-4875038972372153998517086755990727017141667989799373281593467552503634602648912260789416659015083243098889662514574911/47534651366060544746845620308902785218995630374730753586394330148031719819297830495822106489802866867936935440642*z^11 + 84875494135260079360753130255237698441208709909024047269212293184742831108255410350533547771377161438549366381800667467/285207908196363268481073721853416711313973782248384521518365980888190318915786982974932638938817201207621612643852*z^10 - 31552297470663090979126806789380926050413677801407085196597694504616540826926493867497907672738589758607641858587346863/285207908196363268481073721853416711313973782248384521518365980888190318915786982974932638938817201207621612643852*z^9 - 55856814825548746498634300689233985360373286873172027446386280828003845645240055165580217952410722565050285917537456445/95069302732121089493691240617805570437991260749461507172788660296063439638595660991644212979605733735873870881284*z^8 + 99371381569356249969487769560462740296874736715903667298130040260968599440997821198491934181173833782994947452390708603/142603954098181634240536860926708355656986891124192260759182990444095159457893491487466319469408600603810806321926*z^7 + 13228406143702334937653521466069294355989990589209308545040208658329711398860717611695538922243454326932192034889340905/142603954098181634240536860926708355656986891124192260759182990444095159457893491487466319469408600603810806321926*z^6 - 106838528254704054146641475265645525562601774837671392347266793109877743850217514979836735670910848157719838604857690855/142603954098181634240536860926708355656986891124192260759182990444095159457893491487466319469408600603810806321926*z^5 + 4405738665413455397904560531562582324153623213889500758880497436523239967965836753913898036845022615818391904519975535/10969534930629356480041296994362181204383607009553250827629460803391935342914883960574332266877584661831600486302*z^4 + 99349127089583796124470192639749800954439657115548543072148355974338740778087645372102288271597768460215133784210309/562540252852787511796989589454470830994031128695038503980997989917535145790506869773042680352696649324697460836*z^3 - 10545275129542464674542226733604575579903331362277449808007948487345161192345322812658084800148223970121242800958160965/47534651366060544746845620308902785218995630374730753586394330148031719819297830495822106489802866867936935440642*z^2 + 2574997576842536163588210468999120176717705750568203363066446177211297888883382692517637426627689473647180476263006375/47534651366060544746845620308902785218995630374730753586394330148031719819297830495822106489802866867936935440642*z + 430321906503259508631956271458401869181020710463203086284024030878217080571660578282350918744989106071769834493449211/285207908196363268481073721853416711313973782248384521518365980888190318915786982974932638938817201207621612643852)*t^4 + (45439552572483529455873240918692755673093485229247562848084847650429723107230854054116897462781515481946699048336392544525538301118/30421131722436008894381195305337927500829466040986833641043852641148287303200298461558090284737141581467559141444342023955723111*
z^11 - 656273264024249310754033787749982097268042878235261827142085553034992625808043468121893204141300444407546807198265725610851708090191/131824904130556038542318512989797685836927686177609612444523361444975911647201293333418391233860946853026089612925482103808133481*z^10 + 1386189742180870620412564008994364508873842548259456832327804842050181106615232237917887124691034784025299087280160414856044683042579/395474712391668115626955538969393057510783058532828837333570084334927734941603880000255173701582840559078268838776446311424400443*z^9 + 2796133788285462062502863845629241501730344530217120260818603924434814594454871355144579580481785427701276892844906320847738447613590/395474712391668115626955538969393057510783058532828837333570084334927734941603880000255173701582840559078268838776446311424400443*z^8 - 1512578531817616908556946193285832488216219770239518483556777758347162064661185564082387326980113345950594052507554314858837483760726/131824904130556038542318512989797685836927686177609612444523361444975911647201293333418391233860946853026089612925482103808133481*z^7 + 155462175736663868120634066057516268014727959170964243783152272834164025531394828954772149172352606604176948824432504889374165518193/131824904130556038542318512989797685836927686177609612444523361444975911647201293333418391233860946853026089612925482103808133481*z^6 + 3643004306730542759306743069688997339955480901820906767296737739840917832946671803891697730000551567206418169205321044964348135005950/395474712391668115626955538969393057510783058532828837333570084334927734941603880000255173701582840559078268838776446311424400443*z^5 - 799225284439130181456222357951549827974179997470074123645819233891988860746049348377599066752527467231484673691848653156637440308960/131824904130556038542318512989797685836927686177609612444523361444975911647201293333418391233860946853026089612925482103808133481*z^4 - 795040314096842880845739727041096354915385853875868699353549275069299452800465164674332985643196872950763459136571030245528838305973/395474712391668115626955538969393057510783058532828837333570084334927734941603880000255173701582840559078268838776446311424400443*z^3 + 299797849280594538481829221618471356033442677249924776923322062109886106889557954126507930803138346700438635770081485379968175862302/131824904130556038542318512989797685836927686177609612444523361444975911647201293333418391233860946853026089612925482103808133481*z^2 + 1180964823868063984737384335710427828531368989982808897541673681861793874852812183218859240255961296160892929804848041641690828758/10140377240812002964793731768445975833609822013662277880347950880382762434400099487186030094912380527155853047148114007985241037*z - 47434617301838009591551812205478995099260529342670858830222488477145309350339208405659517965873322444872798991146976575516104850720/131824904130556038542318512989797685836927686177609612444523361444975911647201293333418391233860946853026089612925482103808133481)*t^3 + (-5511099990477845447699678260461979435042054196798017005670705070771633801360564248637627222645143943176076705147317284805319010977912290368869234/731163681635327572414453950959402365770473942774968850298104751669116147112714908385598019856247580416453163257935138715990127909829012718980241*z^11 + 24705062210311035300824340891613312723806223611889654111513271969024842018651356938427394550998963786293555720369625744763048380025088773983340030/731163681635327572414453950959402365770473942774968850298104751669116147112714908385598019856247580416453163257935138715990127909829012718980241*z^10 - 31924395153053229574889790857353547513881697052830615949711320757206331056702273673806204232529352648970735633319346527051305041094737006462403546/731163681635327572414453950959402365770473942774968850298104751669116147112714908385598019856247580416453163257935138715990127909829012718980241*z^9 - 10114133323415916995008812221488616579568483962411222704337051606771001880957270038267383205127858893776068448332569607553582608071822999348873909/
731163681635327572414453950959402365770473942774968850298104751669116147112714908385598019856247580416453163257935138715990127909829012718980241*z^8 + 53774370494977273626298573659402540282008328049644166946643868457914166686245938928460644468235486997741139536795550910578199714530354098786015693/731163681635327572414453950959402365770473942774968850298104751669116147112714908385598019856247580416453163257935138715990127909829012718980241*z^7 - 29654734083912777410491291440066398078096681226853746098342567212711426941983947603766812068827099302450453886413281385770100082142248423021234132/731163681635327572414453950959402365770473942774968850298104751669116147112714908385598019856247580416453163257935138715990127909829012718980241*z^6 - 14506757364803888159656631702361271185060185728534733440330328850416813542999345961771529870225322178885520763652261886290745444769849145446801974/731163681635327572414453950959402365770473942774968850298104751669116147112714908385598019856247580416453163257935138715990127909829012718980241*z^5 + 22127495955594511149981782428273438109325760085999794676698178476006186166907085473134035152748105554110901083902793654204060667334879423774483651/731163681635327572414453950959402365770473942774968850298104751669116147112714908385598019856247580416453163257935138715990127909829012718980241*z^4 + 1640568360772613232888273134563787226007367086905873401550410137654510755138832235502347521041254278753824464232392917897146992996171133549212759/731163681635327572414453950959402365770473942774968850298104751669116147112714908385598019856247580416453163257935138715990127909829012718980241*z^3 + 2703997187874043598327717875783724272791536590617203465581669672850805555964337053900411199821641806954458613635554074703460795739045500084629677/731163681635327572414453950959402365770473942774968850298104751669116147112714908385598019856247580416453163257935138715990127909829012718980241*z^2 - 10408304711572701228513141495808938010092626896914110865446021472831449824433821369286997287127653067560399089112238469498828077221998068069257541/731163681635327572414453950959402365770473942774968850298104751669116147112714908385598019856247580416453163257935138715990127909829012718980241*z + 4886924607114294506997193672011102487542529606668160224052580305868970471899566289784037202279854892715952832490262614755598419716705874833411129/731163681635327572414453950959402365770473942774968850298104751669116147112714908385598019856247580416453163257935138715990127909829012718980241)*t^2 + (-78390704551126820614418004246296803657512349755240702171105508570718469124379221749105267909250785445118315743915829706211584717077887882142788310670690045456/4055381893644861365253217889489389497872307539982845754952945478114398514370469309201026359666146814634646267312318604359271551140384036665958257548034664516601*z^11 - 119725072818890392447575003662187859152621136485213701478463494480700748616772809526671045725279829149082233644345407122496034595035959914142333054777394578524/4055381893644861365253217889489389497872307539982845754952945478114398514370469309201026359666146814634646267312318604359271551140384036665958257548034664516601*z^10 + 72675476275849685193242627753991551903688527895897381061907288453180757663782780316189798533663423173095124339726779410667407286167291396696560278591741052008/311952453357297028096401376114568422913254426152526596534841959854953731874651485323155873820472831894972789793255277258405503933875695128150635196002666501277*z^9 - 1193033475759621872872695591007424865821900137211603792863102917589859715022262740930524902773547641686503626758902941253468991372822149609039898187953118479046/4055381893644861365253217889489389497872307539982845754952945478114398514370469309201026359666146814634646267312318604359271551140384036665958257548034664516601*z^8 - 434106104967841865921549885613037477348283161488269367248284530256824681853327194877260154183652095025311231467657966413182880868797754001545689909772328410962/
4055381893644861365253217889489389497872307539982845754952945478114398514370469309201026359666146814634646267312318604359271551140384036665958257548034664516601*z^7 + 1688745933050802395404300720270345866537159148063253823588606111976756296323233837953283997676046463232882012025533786664125905836627905602794759420962861440330/4055381893644861365253217889489389497872307539982845754952945478114398514370469309201026359666146814634646267312318604359271551140384036665958257548034664516601*z^6 - 1289595530936139588539979878620799360918485371499354354574700222538359895148974760468909846792197925363266230199122008369982460215824807640393574245746536616478/4055381893644861365253217889489389497872307539982845754952945478114398514370469309201026359666146814634646267312318604359271551140384036665958257548034664516601*z^5 - 311274095382710540097872825311705304327653330919538869805012285178043200846394905187228704108912760207712248538783183993302917040803717354178281064137115376986/4055381893644861365253217889489389497872307539982845754952945478114398514370469309201026359666146814634646267312318604359271551140384036665958257548034664516601*z^4 + 704762731241329716161866543608316290299876748615801530367321646774094716549002290025680181367398853709704904213523407005840349740753948729000352345024019227628/4055381893644861365253217889489389497872307539982845754952945478114398514370469309201026359666146814634646267312318604359271551140384036665958257548034664516601*z^3 - 478749782572918481235405875949468366373010362804961227518522294172952218392652174695427527159621784674660440306657063798216780618155629461431256539047666186152/4055381893644861365253217889489389497872307539982845754952945478114398514370469309201026359666146814634646267312318604359271551140384036665958257548034664516601*z^2 + 266413797134137873045594242605058361082033499555272962461037522226844375994211308026395616009806933505224322858317424936151862558161612998467922987474839856916/4055381893644861365253217889489389497872307539982845754952945478114398514370469309201026359666146814634646267312318604359271551140384036665958257548034664516601*z - 97850041244375865823375581260859388438191487340299969488075422894113771873337876543208474108509102804448636106463189235744368273690490566654204493297050918788/4055381893644861365253217889489389497872307539982845754952945478114398514370469309201026359666146814634646267312318604359271551140384036665958257548034664516601)*t + 4518743894413132175692748874319735865177595414799960672859759541676397894755154119208501110433847670622068107040523583294551175168167830576555066967011840169988102212269950/22493078795323954979845293918104976636609102199118540416884963493478142836519057711197468360882032468819624660135526321692704432270421949791948602655712956178881043408874758561*z^11 - 11234980981922949555294060169435040687134682171190633457307712213598164114931086973823459714059908441878719001507108163514694768880014466042983702653033508382308984280839417/22493078795323954979845293918104976636609102199118540416884963493478142836519057711197468360882032468819624660135526321692704432270421949791948602655712956178881043408874758561*z^10 + 3781357165863334884283091426661845705641258319615299567359906654279128698516538693405785970033199720403864824380225170923997927119470145694711259713495909918840379897327620/22493078795323954979845293918104976636609102199118540416884963493478142836519057711197468360882032468819624660135526321692704432270421949791948602655712956178881043408874758561*z^9 + 10409658606364120442031790395561385600024639157801273394785863510397620064921989624171070785323062543333043877481734700244489634868311138385086890316692040924874180669095673/22493078795323954979845293918104976636609102199118540416884963493478142836519057711197468360882032468819624660135526321692704432270421949791948602655712956178881043408874758561*z^8 + 3057974584645162350021055080437625212634368839966991566099297978551355272972572563956569229645979295059137555966954919371035801890589904656072433261284255347274600956473983/
22493078795323954979845293918104976636609102199118540416884963493478142836519057711197468360882032468819624660135526321692704432270421949791948602655712956178881043408874758561*z^7 - 13410863417989371347811599582491731780051312701721717094813061547910483744498665080557605677611622085121772061515353681588808604579296138953074627880266858695410401968734340/22493078795323954979845293918104976636609102199118540416884963493478142836519057711197468360882032468819624660135526321692704432270421949791948602655712956178881043408874758561*z^6 - 451764148195656106123915478135065761124914077059328177589468126880568142249358705224953913843093869664128133675401379516601974067640969449471061058692841930084140424059161/1730236830409534998449637993700382818200700169162964647452689499498318679732235208553651412375540959139971127702732793976361879405417073060919123281208688936837003339144212197*z^5 + 30168910569915707831825172411636578200854643757266094843112290524246480611667103815470386307368198589352303675346233097221677271035908192519607183803590859081603482973466395/22493078795323954979845293918104976636609102199118540416884963493478142836519057711197468360882032468819624660135526321692704432270421949791948602655712956178881043408874758561*z^4 - 13315233267833211996267405769691202896138835229853417049121860154980293210935417430232851156238086096508868217723815202568119066182570304601172737984341647574769527616710485/22493078795323954979845293918104976636609102199118540416884963493478142836519057711197468360882032468819624660135526321692704432270421949791948602655712956178881043408874758561*z^3 - 16824915145064563978602422891512345325294901990371091797609001232381340972728331946560652272144909558277094623559432783872022209241992313524537177242530492173293544056880841/22493078795323954979845293918104976636609102199118540416884963493478142836519057711197468360882032468819624660135526321692704432270421949791948602655712956178881043408874758561*z^2 + 17089939136098791429805329847090031828104882570773561475887740350659780563989635759163343274818338799612039883124724308486462482701445010979918574733830149478515011665673965/22493078795323954979845293918104976636609102199118540416884963493478142836519057711197468360882032468819624660135526321692704432270421949791948602655712956178881043408874758561*z - 4535231350677418595422322040863870680139752101355737895997640581939950446954825459175230503902816806024672225268516928860633355166900176413843389175227706302636142169196272/22493078795323954979845293918104976636609102199118540416884963493478142836519057711197468360882032468819624660135526321692704432270421949791948602655712956178881043408874758561)/(t^4 + (13112170460847546860594582613106279973544197593738490650/1079165862353180326127190518376872814922452417673969667527*z^11 - 1007331491895674582975440077661369598767202026107602568/83012758642552332779014655259759447301727109051843820579*z^10 + 23212415648167445334847520072293926818410054330452949122/1079165862353180326127190518376872814922452417673969667527*z^9 - 1106854838157317940690442226433660264380447653290469122/11858965520364618968430665037108492471675301293120545797*z^8 + 77015200916574639598383814251695732315209670242712870814/1079165862353180326127190518376872814922452417673969667527*z^7 + 32907548554969231723690269673959008854461754689576347816/154166551764740046589598645482410402131778916810567095361*z^6 - 251976739787318066266417024224781954280935087780122620946/1079165862353180326127190518376872814922452417673969667527*z^5 - 19486679606765757636935326489650195044808060099074323802/1079165862353180326127190518376872814922452417673969667527*z^4 + 286740294223058812317577253246177673575089719256026860956/1079165862353180326127190518376872814922452417673969667527*z^3 - 14314842456254588964280644833153741029592417765529268290/154166551764740046589598645482410402131778916810567095361*z^2 - 81410426246057366313074095996096337194921711339074108058/1079165862353180326127190518376872814922452417673969667527*z + 51805683624161542315028511026359458589644751078023051432/
1079165862353180326127190518376872814922452417673969667527)*t^3 + (-59475814276507201983835790017345215923203378904365489354679683715135841546869086059835939384209278329339838137/166371279781211906613959671081159748266484706311557637552380155518111019367542406735377372714310034037779274042247*z^11 - 14024886857034873509079781158411549572055928227030193808328879380337047594011703270567657524380535930119802166/166371279781211906613959671081159748266484706311557637552380155518111019367542406735377372714310034037779274042247*z^10 + 48179497749095046149342190954826780149101021940949007612586977565423035274200219580479626614477146424780749873/166371279781211906613959671081159748266484706311557637552380155518111019367542406735377372714310034037779274042247*z^9 + 613395063872646953913586657573432279223503457667319896245621443305156561380045460097946403491426931245253594065/166371279781211906613959671081159748266484706311557637552380155518111019367542406735377372714310034037779274042247*z^8 - 1091012435240537606298434624456169063495334513448618531595826314967596412647276184047708059704577769901437391260/166371279781211906613959671081159748266484706311557637552380155518111019367542406735377372714310034037779274042247*z^7 - 573556424984792810909505717775789024051623906147234243785064097459441727511346217053728808288091044694007096070/166371279781211906613959671081159748266484706311557637552380155518111019367542406735377372714310034037779274042247*z^6 + 1722180887234800848247033387689273901499781845172811815099053554765144750157423884149732056826727084973211418509/166371279781211906613959671081159748266484706311557637552380155518111019367542406735377372714310034037779274042247*z^5 - 72777083717436129806047124114230819790709453308311736300570011104708934374040960777658812958716460142974831310/12797790752400915893381513160089211405114208177812125965567704270623924566734031287336720978023848772136867234019*z^4 - 78207971064560423550572988384327466919773222959158453728143385904082730685767348336803761022267157899127226148/12797790752400915893381513160089211405114208177812125965567704270623924566734031287336720978023848772136867234019*z^3 + 939404013589546152594419111431495544726280496047392870511865560730225595610618829827840547481388381271942628288/166371279781211906613959671081159748266484706311557637552380155518111019367542406735377372714310034037779274042247*z^2 - 59930710837661775226267819910899943496789218114034586335951759157487388768751549488823687233384241525081110141/166371279781211906613959671081159748266484706311557637552380155518111019367542406735377372714310034037779274042247*z - 122560936567564760515957102483891604453578224824231388453982151099977469685867400909571175152799609649712127575/166371279781211906613959671081159748266484706311557637552380155518111019367542406735377372714310034037779274042247)*t^2 + (19521382759530053697271441410081365983564801331710403483178249838834409273273723266595759451977048625244716722491824319910/10140377240812002964793731768445975833609822013662277880347950880382762434400099487186030094912380527155853047148114007985241037*z^11 + 2830716492474393838914630480925613089942407621876832907165203302966830630431077350474824392957501695293514982128210855382920/131824904130556038542318512989797685836927686177609612444523361444975911647201293333418391233860946853026089612925482103808133481*z^10 - 5175201342486890390560620437392199471809721692775152265061940240076974953926554926497421429200961505571728834076771899059752/131824904130556038542318512989797685836927686177609612444523361444975911647201293333418391233860946853026089612925482103808133481*z^9 - 9548341342872537311810707528792105883957948925567454969662464522120229828921074468345651089083955485756681981625443573361740/131824904130556038542318512989797685836927686177609612444523361444975911647201293333418391233860946853026089612925482103808133481*z^8 + 28862758554518693754082589147983659471306386003130515188935025888567249469365487838647330413972727216816928265916620420867656/
131824904130556038542318512989797685836927686177609612444523361444975911647201293333418391233860946853026089612925482103808133481*z^7 - 7246237970338726228428617519083535957316214786700292139750482844717589877436018517736961696314593051160989018001247912611040/131824904130556038542318512989797685836927686177609612444523361444975911647201293333418391233860946853026089612925482103808133481*z^6 - 28842947319859675027523534004859890445139278922743043987731430397726916429749839345738773861772936982162554051209524179146204/131824904130556038542318512989797685836927686177609612444523361444975911647201293333418391233860946853026089612925482103808133481*z^5 + 33096823486978887802086866410678269085168700013355818805378107895786274188671074556383357576001923765042183303881731940062326/131824904130556038542318512989797685836927686177609612444523361444975911647201293333418391233860946853026089612925482103808133481*z^4 + 1901795373250490927753096444645549410800359253993594744608740003778118982104317204280555788063702058266328808976997539884798/131824904130556038542318512989797685836927686177609612444523361444975911647201293333418391233860946853026089612925482103808133481*z^3 - 18437543868674454604223396155934003836195023387918942349079680633511991562684104642942685032623998078832084116966758589319084/131824904130556038542318512989797685836927686177609612444523361444975911647201293333418391233860946853026089612925482103808133481*z^2 + 707172825028846464709053025436711417060233382630045756651023640962111875586502056904244536423082150862544929693672342959660/10140377240812002964793731768445975833609822013662277880347950880382762434400099487186030094912380527155853047148114007985241037*z - 992316547182705185021574381877680097551290676790729142904134650367329198737574553795057968640803405205989729428523848517952/131824904130556038542318512989797685836927686177609612444523361444975911647201293333418391233860946853026089612925482103808133481)*t + 59841113329580065245391664919107400496379276886024282885159725273315446395900945265038771971051457090135823958248298301194355767961467670/731163681635327572414453950959402365770473942774968850298104751669116147112714908385598019856247580416453163257935138715990127909829012718980241*z^11 - 383720005299471551018087676582712412437586431006228247723521624204745715513276886972847099608253071616474101667624358090202624439868684666/731163681635327572414453950959402365770473942774968850298104751669116147112714908385598019856247580416453163257935138715990127909829012718980241*z^10 + 547159131779733376633385075618028709300939379828593618066008578857922996674387307222433345918493945895729095243784057494986686263291965366/731163681635327572414453950959402365770473942774968850298104751669116147112714908385598019856247580416453163257935138715990127909829012718980241*z^9 + 591867868762035587898059359354977352426782429013028077039319513185370057396784507611011330971000775330502906155777235777193070180424626691/731163681635327572414453950959402365770473942774968850298104751669116147112714908385598019856247580416453163257935138715990127909829012718980241*z^8 - 2170906819196917364511590926698731684013170125829291944393991338576771772891329671242497381641362052875491772271039183406208636096229912744/731163681635327572414453950959402365770473942774968850298104751669116147112714908385598019856247580416453163257935138715990127909829012718980241*z^7 + 1185973041323578344627003972796071827779415118828974253890461965538147615351797170872308068019098384095676897496327214506602743674130064457/731163681635327572414453950959402365770473942774968850298104751669116147112714908385598019856247580416453163257935138715990127909829012718980241*z^6 + 1602667040199763387605859497972112349343303170358644279044822975274905560603538953998615718616947783285338090932452874522213230757521848085/731163681635327572414453950959402365770473942774968850298104751669116147112714908385598019856247580416453163257935138715990127909829012718980241*z^5 -
2555212142576624593251037607834328757050999635435662632907535165237820564664292629085983799325346914055467255270180772547896276184364775240/731163681635327572414453950959402365770473942774968850298104751669116147112714908385598019856247580416453163257935138715990127909829012718980241*z^4 + 579672559562648813937925005937647280210853733446004016154442988402557532586325070985811829629207998118297253798231769110327159572873636537/731163681635327572414453950959402365770473942774968850298104751669116147112714908385598019856247580416453163257935138715990127909829012718980241*z^3 + 1070519162943954235503302588059467130922896372202060881721512406667834617213936564732822961195591644239550233683827663760387679456225853123/731163681635327572414453950959402365770473942774968850298104751669116147112714908385598019856247580416453163257935138715990127909829012718980241*z^2 - 830101018530942892859377972288697134589348199245487171016401682334468114632953665887763135956109327154995073156092046531553426185193991853/731163681635327572414453950959402365770473942774968850298104751669116147112714908385598019856247580416453163257935138715990127909829012718980241*z + 184483454807244885335862816619976384571865706030590322250368631383506393926588757815174602643056931174556306630116524961805522047763133620/731163681635327572414453950959402365770473942774968850298104751669116147112714908385598019856247580416453163257935138715990127909829012718980241),
  ((-5968345217169851826136572444651601763827354756337381352233641739973752984689661517462890865639098450245719019650028651753486357983983224/21474300967151874434544855071202947577787105219759976981635845541746714984619290573326682064850563998234164834048114296201*z^11 + 21304753422870443588672407651085299246846570510201558258719131802214486190779417715632274312068154469160531686841295569475431094126456055/21474300967151874434544855071202947577787105219759976981635845541746714984619290573326682064850563998234164834048114296201*z^10 - 67850342407881197685142945918424720678792851570208447799053165522713942557839619777088934100073623598233908316543490101990413417131974019/21474300967151874434544855071202947577787105219759976981635845541746714984619290573326682064850563998234164834048114296201*z^9 + 112859527729729195327273761063097089164124178575451065345100128835946039773963446416270028370363927959180568834718613659273879784126850247/21474300967151874434544855071202947577787105219759976981635845541746714984619290573326682064850563998234164834048114296201*z^8 - 7318082586137309154517397157652208794428439934257981833753924150156432892583548085740250687842897875378612666755849960972979973777558013/21474300967151874434544855071202947577787105219759976981635845541746714984619290573326682064850563998234164834048114296201*z^7 - 232405751161258870872678511019514045520832169827391064679907825636304205640668440122990501231731444670507922789195095884514946421392118005/21474300967151874434544855071202947577787105219759976981635845541746714984619290573326682064850563998234164834048114296201*z^6 + 209393791246704776669453810596696323167483240580355305464293683967415676361969813026078236728451968685697965456203681218588473580453955861/21474300967151874434544855071202947577787105219759976981635845541746714984619290573326682064850563998234164834048114296201*z^5 + 39194401301073625592528599840382262408802816178673657955576074453726349600400877255408169645384190623270702063051003933062249533860997675/21474300967151874434544855071202947577787105219759976981635845541746714984619290573326682064850563998234164834048114296201*z^4 - 213589724459652014653650676760477407867946682732404269509008273986044372184167974655360944048352356381070264240609678831589231862719896896/21474300967151874434544855071202947577787105219759976981635845541746714984619290573326682064850563998234164834048114296201*z^3 + 87010974803227911901812807263685981743937087519137678160598191496797492818928137507221827102483711382442664770541127684208614252646527914/21474300967151874434544855071202947577787105219759976981635845541746714984619290573326682064850563998234164834048114296201*z^2 + 33729565355113672692243227592120940605873079233002808729333693506194733661233725426732125404699481353453123119270049544262618415873985737/21474300967151874434544855071202947577787105219759976981635845541746714984619290573326682064850563998234164834048114296201*z - 25661032271048559812183984771990249824095803995883555167996093603826035201923107289036307250125517616853301819889484656621341328413798929/21474300967151874434544855071202947577787105219759976981635845541746714984619290573326682064850563998234164834048114296201)*t^12 + (1117858959106833041413895063441245831368255229435874374883040930569430073908318721370871741999808060333138744924511377084886457426348013/21474300967151874434544855071202947577787105219759976981635845541746714984619290573326682064850563998234164834048114296201*z^11 - 3695872678135352922205211322196713746352732747884524508093216427673513807434392806360942444977436751528293767408167746038399312996289369/42948601934303748869089710142405895155574210439519953963271691083493429969238581146653364129701127996468329668096228592402*z^10 + 11717082735840727223898614548967511722717681720434876538906457619866852965267969378833176842998308529435339279166516381619190927459854163/42948601934303748869089710142405895155574210439519953963271691083493429969238581146653364129701127996468329668096228592402*z^9 -
34661166983037233214185493114520649302678324757712008867366415087613009158751606967380264116737076827158159812128019244696558005678150139/42948601934303748869089710142405895155574210439519953963271691083493429969238581146653364129701127996468329668096228592402*z^8 + 29276310540566652705488242359295998654811971561847297868524620206279941051087686269204510212824293556560361223363084360462246496610279113/42948601934303748869089710142405895155574210439519953963271691083493429969238581146653364129701127996468329668096228592402*z^7 + 23551776474323142797830080998556912031098706804715007179629166352893792499106927287030660356754150250102763093916928385148119525788486961/21474300967151874434544855071202947577787105219759976981635845541746714984619290573326682064850563998234164834048114296201*z^6 - 38733559954917846772384201539267271898141500587588412586473581711128733393313182803794237974020424554733301908408652247270956934015284182/21474300967151874434544855071202947577787105219759976981635845541746714984619290573326682064850563998234164834048114296201*z^5 + 25266726337628426714506420299204649553540445925871639952348875223690758478749312716210579678939219505975038369010592555490586393952775169/42948601934303748869089710142405895155574210439519953963271691083493429969238581146653364129701127996468329668096228592402*z^4 + 25520598248740314954423275836886003436811414827037211141132037287564159081148079170921937485472559657224586025919900022277736881112756755/21474300967151874434544855071202947577787105219759976981635845541746714984619290573326682064850563998234164834048114296201*z^3 - 39745845913645213693140152035613926249206167478229937895090021280823377926181159663673683990608656184064193606280819155929539204521584969/42948601934303748869089710142405895155574210439519953963271691083493429969238581146653364129701127996468329668096228592402*z^2 + 1337664498341482351036888029270439824261074673731882236109572583348538358006193170342311122382608403508443401475413854590131401171325720/21474300967151874434544855071202947577787105219759976981635845541746714984619290573326682064850563998234164834048114296201*z + 4474635730144888445616582602053995146102057272805789318348854732907910761556266486936775820975031994791910585013872716364523096490890947/42948601934303748869089710142405895155574210439519953963271691083493429969238581146653364129701127996468329668096228592402)*t^11 + (-143527483639897263162208888429669185141872414499064084372022278559822569075033995174657038282003080893386208554719607073005272908014877/42948601934303748869089710142405895155574210439519953963271691083493429969238581146653364129701127996468329668096228592402*z^11 - 173982410899217520469182007780978252983781843802900774121608121697338826748387069105117002262679141515717157522336037339877109015817792/21474300967151874434544855071202947577787105219759976981635845541746714984619290573326682064850563998234164834048114296201*z^10 + 926364351946718206248626113558290434846264509267504188743977507530357118364207547957334633526426107395626161853067784293885367183425213/42948601934303748869089710142405895155574210439519953963271691083493429969238581146653364129701127996468329668096228592402*z^9 + 865184385358213322003129731283135699453376065467162386269700731708024068398530022213055367408057099918211582624076689514906410582260067/21474300967151874434544855071202947577787105219759976981635845541746714984619290573326682064850563998234164834048114296201*z^8 - 2779731829691093919920041873496101023782711809241811464831465210410575496638408373055378864579892480898519426100331596394612180066953422/21474300967151874434544855071202947577787105219759976981635845541746714984619290573326682064850563998234164834048114296201*z^7 + 587289807469955244690909085664737250924805377886827565284712816504029978293553189725848740763979248187503638354251391886420329474256042/21474300967151874434544855071202947577787105219759976981635845541746714984619290573326682064850563998234164834048114296201*z^6 +
5826812063134877785785740363188959898547587868478501553412350911106603185756105405737491495148286653365267966733215756497834546553595685/42948601934303748869089710142405895155574210439519953963271691083493429969238581146653364129701127996468329668096228592402*z^5 - 6510706006770370058304583841743025483199203958401357350344031249187838795519998083787277020033331809199686400688967618094216053491878665/42948601934303748869089710142405895155574210439519953963271691083493429969238581146653364129701127996468329668096228592402*z^4 - 354741586939130504374632547800562967989575987452970302794501720032683561410080599519242527717668929118426978835402834945567549733703577/21474300967151874434544855071202947577787105219759976981635845541746714984619290573326682064850563998234164834048114296201*z^3 + 1910788233209783180007943055551431138507289314730380586545484526705801481288624238328270262675589960143635210557797424451918721821194738/21474300967151874434544855071202947577787105219759976981635845541746714984619290573326682064850563998234164834048114296201*z^2 - 1762113736706094495539011804750600539767409035809236155988248380568760280440244998567799001394619738649212086790323428280043743444144887/42948601934303748869089710142405895155574210439519953963271691083493429969238581146653364129701127996468329668096228592402*z + 69319314154043382246710572134834431810324586347346839547480283840268392690515918355677854593969638358468008787657706626676105404600062/21474300967151874434544855071202947577787105219759976981635845541746714984619290573326682064850563998234164834048114296201)*t^10 + (9988950126845895131085587880023540097967627447099569376418998908195559535051882419588689593837639159746525391782264796998988737076253/42948601934303748869089710142405895155574210439519953963271691083493429969238581146653364129701127996468329668096228592402*z^11 + 18786173852862713075814318281469904792103309721811603771089245078865073130726746711506871710735571964152527106643212824672512449781786/21474300967151874434544855071202947577787105219759976981635845541746714984619290573326682064850563998234164834048114296201*z^10 - 155962560222008043091544286803986090879354506299492869868354311149807005035690732990978286413183562054853150743856171960316358654229335/42948601934303748869089710142405895155574210439519953963271691083493429969238581146653364129701127996468329668096228592402*z^9 + 24453703389601066136778474336846887278511182740633457519616459136755943295529708467495217017809907147373563127700577902661305093378656/21474300967151874434544855071202947577787105219759976981635845541746714984619290573326682064850563998234164834048114296201*z^8 + 369546740207170318603955882435729295724837009577014063074864141090537969855891540460245190503899702261140949371565667456792078130129699/42948601934303748869089710142405895155574210439519953963271691083493429969238581146653364129701127996468329668096228592402*z^7 - 371645466070573211794516089312284185105403013909919166273924382876479814621322816026625284411429204769999691345913038472307662569156415/42948601934303748869089710142405895155574210439519953963271691083493429969238581146653364129701127996468329668096228592402*z^6 - 66900002232147349260163157640588883704513076450818073056695915870758975674731105152596315196743814301623999601377444704212286886127067/21474300967151874434544855071202947577787105219759976981635845541746714984619290573326682064850563998234164834048114296201*z^5 + 246999728464785878114722470008398043771828948590223588954686503575411519796473943096034527758892930072856202456091528594021683924188610/21474300967151874434544855071202947577787105219759976981635845541746714984619290573326682064850563998234164834048114296201*z^4 - 97648068549199077430198057413244160855699914050527911291860571979930122688518276378103132359853784051122309368479032086671623717885988/21474300967151874434544855071202947577787105219759976981635845541746714984619290573326682064850563998234164834048114296201*z^3 -
80407331037912273089951290548582295193085989887538185167724600511340372362614140288149176894742789816424644190347052120537648283975212/21474300967151874434544855071202947577787105219759976981635845541746714984619290573326682064850563998234164834048114296201*z^2 + 150205816026564729276120720602949465978692624559901582805726809276162955390989147811218470728856317588139824199914703960347601128208573/42948601934303748869089710142405895155574210439519953963271691083493429969238581146653364129701127996468329668096228592402*z - 16516414499938658543739658866125324243318933323682181754341759091738649627530389106008717901604127899681871036514065095086005204647581/21474300967151874434544855071202947577787105219759976981635845541746714984619290573326682064850563998234164834048114296201)*t^9 + (-34557757681887218378748060942969903440248220955959518255925622885975547510783264520113536830426073506438685226969360615014076618819648928980490259669/1667493762498233122015995970499529836455905457447252131757745194422072099378009919613862540885679753612566587865670161453732675134873358254*z^11 - 354526059350572847050247126372158353488341066529974069295733268262591369998736037818440182951721937732010545580383457416178250757251951254458812887/128268750961402547847384305423040756650454265957480933212134245724774776875231532277989426221975365662505122143513089342594821164221027558*z^10 + 20754882664934636513940059424284354751844293454732552572333406733627137914220908902508140333817875257303577740572272678633619110330654584357730825064/119106697321302365858285426464252131175421818389089437982696085315862292812714994258133038634691410972326184847547868675266619652490954161*z^9 - 29807664574376724557560609183312093442827522926885657245085721240021493900206989672164064489556268022589697743600911197964243175384586784924729525023/128268750961402547847384305423040756650454265957480933212134245724774776875231532277989426221975365662505122143513089342594821164221027558*z^8 - 151069361774835477747341957913237120704118597597795640174126196879558137073384492953549808675786632263087262107935391715737308547474934996853018804446/833746881249116561007997985249764918227952728723626065878872597211036049689004959806931270442839876806283293932835080726866337567436679127*z^7 + 408643912529452477361759529287541828235336137890663916166097778302401836885672767851427742463074713302848983649564960078649884468211844273449317584335/833746881249116561007997985249764918227952728723626065878872597211036049689004959806931270442839876806283293932835080726866337567436679127*z^6 - 22109328955812705455288184219033323471403637218812952633571098039701861646988903683215484714708936677406765892836431182351459041605823041405450530747/119106697321302365858285426464252131175421818389089437982696085315862292812714994258133038634691410972326184847547868675266619652490954161*z^5 - 564336755630510721542571767971338102811263020834596270903548271052998393977698645387258899544001366237303407130499291802579964319709643251334398074839/1667493762498233122015995970499529836455905457447252131757745194422072099378009919613862540885679753612566587865670161453732675134873358254*z^4 + 38821005724458991536502482982632898117877907796621582822898017501414313766398848101385012883406565200246064937230082136300918876186242521071054775865/119106697321302365858285426464252131175421818389089437982696085315862292812714994258133038634691410972326184847547868675266619652490954161*z^3 + 24462157746168763665926254860045308667296419095787983811053394067619245294674259538916927322335779278497651987580635508660746959038412694240651759113/1667493762498233122015995970499529836455905457447252131757745194422072099378009919613862540885679753612566587865670161453732675134873358254*z^2 - 188373845781656650105270653039286143181261836008386277086165784799938311603974661253911333565372355350656001650414092514993145539330546546619317822831/1667493762498233122015995970499529836455905457447252131757745194422072099378009919613862540885679753612566587865670161453732675134873358254*z +
60575592473606875381716377962020694309692716107212755167305420587824570515247703752342861569270775111696392385474901497288991401079708601586171196205/1667493762498233122015995970499529836455905457447252131757745194422072099378009919613862540885679753612566587865670161453732675134873358254)*t^8 + (11228824605112719030036482812912287416366085688156378853439603263633334208262929265479315826313782688648572330777748680808417643435317396476642513130392295072702657/9248714319448145750038391714493039117764423172897596281054176869571804827750321579457114220475160532280389992088776513298609622684244287583096657758752094*z^11 - 22985616303676691152611080294987075671957240939316541922691061937294181248907120451889440664901893323083200971340007918535595948578969306519201223743233718719786709/9248714319448145750038391714493039117764423172897596281054176869571804827750321579457114220475160532280389992088776513298609622684244287583096657758752094*z^10 - 13715427752415160066460280900422865197917252174966797629813876628098595954294445432166082191494769985389529586543387865285571864749104064069138348623965822546722796/4624357159724072875019195857246519558882211586448798140527088434785902413875160789728557110237580266140194996044388256649304811342122143791548328879376047*z^9 + 16137060257897765113126810494669702897978274345230736712532476151656669971892546393373722683791497475379492381437612408798977267696629530968591709060750577450047949/1321244902778306535719770244927577016823489024699656611579168124224543546821474511351016317210737218897198570298396644756944231812034898226156665394107442*z^8 - 27301487035140258553271106924639184404220692385638322122343312894546537785886654030578025355269770227436302573244533318966961820163649355966867023696765485340272088/4624357159724072875019195857246519558882211586448798140527088434785902413875160789728557110237580266140194996044388256649304811342122143791548328879376047*z^7 - 54562524197022390478769186597977945605125280520570524525315921484479271834554877037989884206205269553252808410018855777848831885687134297847647694362853541498700232/4624357159724072875019195857246519558882211586448798140527088434785902413875160789728557110237580266140194996044388256649304811342122143791548328879376047*z^6 + 74007720511767172841345653204403604761356266737686215178888421950128536125083218019025224962090491277888842671735209032406377301917537597034863557549284664457841037/4624357159724072875019195857246519558882211586448798140527088434785902413875160789728557110237580266140194996044388256649304811342122143791548328879376047*z^5 - 57512142164864172560534480003995163927477478630184386598078991110318850459443229797256956150029670944058857032173396054367606919352427357570129444268763403639037/50817111645319482143068086343368346800903424026909869676121850931713213339287481205808319892720662265276868088399870952190162762001342239467564053619517*z^4 - 3410005549321538168054903108208617650113314777767742885068213262837972896736935942907282441363183254519794033717069559621736112360326312954494733582581668319248852/355719781517236375001476604403578427606323968188369087732852956521992493375012368440658239249044635856938076618799096665331139334009395676272948375336619*z^3 + 47144497072754028006737182333658813112567517405304752030627613864832564333131505609745313716712831722281716892259245656602859901331895666561295318526716957818625955/9248714319448145750038391714493039117764423172897596281054176869571804827750321579457114220475160532280389992088776513298609622684244287583096657758752094*z^2 + 2169545061745308166560210803706233325189071685564868018469559866830587778988002955981139629226344885405640404729158056973445122533836147956349963227963523393151343/9248714319448145750038391714493039117764423172897596281054176869571804827750321579457114220475160532280389992088776513298609622684244287583096657758752094*z - 5259947627696598789511708750329277283084315487677610011424810034476201663342812555889929581018548219516527593195072655069070703240869526739367804125814186645271581/
9248714319448145750038391714493039117764423172897596281054176869571804827750321579457114220475160532280389992088776513298609622684244287583096657758752094)*t^7 + (-23668064030547343963720630569781284454258302433445687651474611363492298995998776554645915590041378385789096898007555368900477353560915408160533461943931687164113604595661739757/563711791572664933931063638451906267140954874677820451654861047907652695444644917471758115534463110826308000401108992578000947610090555339933556111385418978535736081674*z^11 + 976613187050864932103618445221427057126154873118940483919318941220057068197782249466557299873847165328272264328524182504618918443256140898936993535934328542168527516361051803639/7328253290444644141103827299874781472832413370811665871513193622799485040780383927132855501948020440742004005214416903514012318931177219419136229448010446720964569061762*z^10 - 337159665976165506396477966434418315208541421643373274156944549859973124758676787869214851071712862085068292094652345652499088958380942580228603047342227561783521599928406225581/7328253290444644141103827299874781472832413370811665871513193622799485040780383927132855501948020440742004005214416903514012318931177219419136229448010446720964569061762*z^9 - 2473318608504941152344171003767639079137855026106938397842180100214072227754015268856322774786747992871903938980680271389879782806015901563301330143083326526801041998263158459873/7328253290444644141103827299874781472832413370811665871513193622799485040780383927132855501948020440742004005214416903514012318931177219419136229448010446720964569061762*z^8 + 3322830950592322421219945446099584524350921286004818379014685115094359593019183730116041167609346778460813038272660792451976212530055340984254918310512942795303993637698828430373/7328253290444644141103827299874781472832413370811665871513193622799485040780383927132855501948020440742004005214416903514012318931177219419136229448010446720964569061762*z^7 + 324638633143676938324941263355557627888427942458283418464008167158458551676140791205551128223187221675211104246138546939972123705923041346059645390512904959776109149668892091139/7328253290444644141103827299874781472832413370811665871513193622799485040780383927132855501948020440742004005214416903514012318931177219419136229448010446720964569061762*z^6 - 3896786317181059088434272431659078648633565728295896532692337687210053732761832611631540459031075537076100194568525669047138512330992249334712207665336238561490806150093593108203/7328253290444644141103827299874781472832413370811665871513193622799485040780383927132855501948020440742004005214416903514012318931177219419136229448010446720964569061762*z^5 + 1354432761808192630101860782248338925655274501892690951329710206058385191864627097288183907011095306044411523535138020486182359035437034020788579312248038597818503883911492054805/3664126645222322070551913649937390736416206685405832935756596811399742520390191963566427750974010220371002002607208451757006159465588609709568114724005223360482284530881*z^4 + 760364727165404213673832479246113900892756360716729896269131102954872816341896976910282938255866490237796067181947748036508561380705952717104626071755827467381028679638757479461/7328253290444644141103827299874781472832413370811665871513193622799485040780383927132855501948020440742004005214416903514012318931177219419136229448010446720964569061762*z^3 - 829551799386125258591585576642804838313664446220207988731237478096647427586132644162391427144562840103163559682672320921857342261113273749967297948932375191756535863602002089225/3664126645222322070551913649937390736416206685405832935756596811399742520390191963566427750974010220371002002607208451757006159465588609709568114724005223360482284530881*z^2 + 26223301202138780976835615120047659366767497027349549816426410525632275426974967202188906350422237198647243005246625640432016921396093845967365305734857568333212231391569353252/281855895786332466965531819225953133570477437338910225827430523953826347722322458735879057767231555413154000200554496289000473805045277669966778055692709489267868040837*z -
73635122478611314739776486575025427897814043873698786865062603594043279452530332783998068941675843404599992132092418525922340459143320100254512084947243196757015795009630825153/7328253290444644141103827299874781472832413370811665871513193622799485040780383927132855501948020440742004005214416903514012318931177219419136229448010446720964569061762)*t^6 + (35376934416934755072153178330183457939012254909545894227788727980010858437518507394674336519664459412732364153471317664861719687798288816510040409184698335171172041477920999033905255395208983/40645981813050523001526225055481376834907364281893167463808831951888936955815613491812954811499104940546734611257947075574469490927538223728146306118702999114410989467665657082287763282*z^11 - 138357300953213394662191043716084515270471797619290423360500362733558338109628479894789020120805188758907462641416574807520252788479656429644103684495207725823307612889965049397501810591263985/40645981813050523001526225055481376834907364281893167463808831951888936955815613491812954811499104940546734611257947075574469490927538223728146306118702999114410989467665657082287763282*z^10 + 128631390883034739382956717104071773977282473712842559580144228068648817454264668192931968157399034704481881959527406174822299616994011547149870362815829554725876930569998045296233132630227371/40645981813050523001526225055481376834907364281893167463808831951888936955815613491812954811499104940546734611257947075574469490927538223728146306118702999114410989467665657082287763282*z^9 + 105527015421726362663189554162971827953812804831197388313597931013443000732405079199956105662815951558908903409522986453192322398772045849812049617920588348831139496733883772371320066260399900/20322990906525261500763112527740688417453682140946583731904415975944468477907806745906477405749552470273367305628973537787234745463769111864073153059351499557205494733832828541143881641*z^8 - 495586284786233186574641179118128844666565621592298312040019583603997263044083932894344605778535294567629315258252000225119459378305540130233237678151981620414277913329803542674822516573175687/40645981813050523001526225055481376834907364281893167463808831951888936955815613491812954811499104940546734611257947075574469490927538223728146306118702999114410989467665657082287763282*z^7 + 185464955262059033974009985746486289616388464091385682327517795247888125466274423849625227036605011942263615841519055002369411563358970684755782917881079533898996622348454192345242337635452551/40645981813050523001526225055481376834907364281893167463808831951888936955815613491812954811499104940546734611257947075574469490927538223728146306118702999114410989467665657082287763282*z^6 + 384231109032621068220077340614086349673806320349991140988389541264493069343774810311636464987824261344594593555521377873208137206336554183278921090167423491485831543245961851196908154632246289/40645981813050523001526225055481376834907364281893167463808831951888936955815613491812954811499104940546734611257947075574469490927538223728146306118702999114410989467665657082287763282*z^5 - 466723601819881260568370994540145881956718740184930300573596049152830788688893485847404417989994010616682098136372945142424200767604193609485314905661618249479794777657366245704019785341439769/40645981813050523001526225055481376834907364281893167463808831951888936955815613491812954811499104940546734611257947075574469490927538223728146306118702999114410989467665657082287763282*z^4 + 58829709812795487845916712865258322301456596157563904422203881657720638959589479858065355260882942321103116936346468023441266016779296974280510261019681542458934712419831380484072679164903605/40645981813050523001526225055481376834907364281893167463808831951888936955815613491812954811499104940546734611257947075574469490927538223728146306118702999114410989467665657082287763282*z^3 + 190919009129114862781152575648169119002372818741934756437082145285994186624222509699808173806398958988083202399494430655493816300007179855185549760209599171599612412484903774966295174303316147/
40645981813050523001526225055481376834907364281893167463808831951888936955815613491812954811499104940546734611257947075574469490927538223728146306118702999114410989467665657082287763282*z^2 - 124524450013123458187697606612540246407158769329981492946258814411988009624618269072210956087957846251137534651967128245919053986379195787556061228678092992130912064384404065180768993503408535/40645981813050523001526225055481376834907364281893167463808831951888936955815613491812954811499104940546734611257947075574469490927538223728146306118702999114410989467665657082287763282*z + 12186009511773148198681857519560578748442793158983444031577053533637008133708680952503444551998190712163441733675610766904756291688131509003610330908428873153062404411792492571601383350448385/20322990906525261500763112527740688417453682140946583731904415975944468477907806745906477405749552470273367305628973537787234745463769111864073153059351499557205494733832828541143881641)*t^5 + (-1083020847672010238879518816999323714126527685599378629926875961623079215797669571560639781109348983227286663711185970031177828467614683371739730895687308391897943972275525860780048547617289368251426119610/112720983573330639552761987439153535782201312212640107637595229451179952091724126896544074430935438558852808223556847290985599689058881124930608683835183343429259598615162237345271746188894901321762001*z^11 + 10045113273222558940026487347127751805066184685228955515422818943958014334481022947860401698435135005947451372796185232953375467622395574633125288274941093326958580736074270900215884885799549834376130275033/225441967146661279105523974878307071564402624425280215275190458902359904183448253793088148861870877117705616447113694581971199378117762249861217367670366686858519197230324474690543492377789802643524002*z^10 - 1038177607745418608859310293438558276050139476139833876749722891719250690445592728852956925498263631428893258911354295257934316415501860789368260524305694469384538086449431291090254505414624910451123768325/17341689780512406085040305759869774735723278801944631944245419915566146475649865676391396066297759778285047419008745737074707644470597096143170566743874360527578399786948036514657191721368446357194154*z^9 - 7802897886213350961141900648022182186392525350044296561577931508688563879568296587080916865911624919960295189067492825981992785399489133442834863387974329226097535600041945542291839867393425502291309498323/225441967146661279105523974878307071564402624425280215275190458902359904183448253793088148861870877117705616447113694581971199378117762249861217367670366686858519197230324474690543492377789802643524002*z^8 + 18229013998552700201508540140249928207387435688750075353066446334852439205324452197945147112830064756261276742711093192785347519577517320260275956417281082064423110470976720969315690176080445401080326056247/112720983573330639552761987439153535782201312212640107637595229451179952091724126896544074430935438558852808223556847290985599689058881124930608683835183343429259598615162237345271746188894901321762001*z^7 - 25204059352349516987977270057985870338530908376856547878200383430550994847901378503273450097448052873823592663087400263297734297587947909607875564355581740530735984421118963957962816515446275026456293643741/225441967146661279105523974878307071564402624425280215275190458902359904183448253793088148861870877117705616447113694581971199378117762249861217367670366686858519197230324474690543492377789802643524002*z^6 - 9135366288550715365052562298663852992731469937224932693448192416392751349527836682210636674048284640586944108295833078854951317549558604562113077305911035992814599041675100577899429227149951947828831831231/112720983573330639552761987439153535782201312212640107637595229451179952091724126896544074430935438558852808223556847290985599689058881124930608683835183343429259598615162237345271746188894901321762001*z^5 + 18489478257440629251235806328580287190143992531073745091875075271317409380123214629378926703198797118240252152954133403336429720373749780230064632523387664764653666346708359593476186868463442061627916011313/
112720983573330639552761987439153535782201312212640107637595229451179952091724126896544074430935438558852808223556847290985599689058881124930608683835183343429259598615162237345271746188894901321762001*z^4 - 12777534990753950977624447109764108377340166207178844628804509960584388172221753232921250085939043607525974813019796925412797826761350081016033555088226822718035539654879495258005014515703739570890314373439/225441967146661279105523974878307071564402624425280215275190458902359904183448253793088148861870877117705616447113694581971199378117762249861217367670366686858519197230324474690543492377789802643524002*z^3 - 10894659594268709831938060532192058937518442052316714647302482918821078234761240398892801103185662818382117590327860334373283975395817100599672386383247034121015494892957021811138639558742168350205477640821/225441967146661279105523974878307071564402624425280215275190458902359904183448253793088148861870877117705616447113694581971199378117762249861217367670366686858519197230324474690543492377789802643524002*z^2 + 10008473935099703828243714530936032896324409832755131725936902355514255056975566094548232743378251767935811118755822325963219099179386674590909533439914488542892359360048546498668177790116749669372207358619/225441967146661279105523974878307071564402624425280215275190458902359904183448253793088148861870877117705616447113694581971199378117762249861217367670366686858519197230324474690543492377789802643524002*z - 1194332538384494922862230099100477896610380041196904098802359873952815353917672209822613482274534972420797208130172011360501043288497820271021482651679790177451439221276865219981632667066962379100617198536/112720983573330639552761987439153535782201312212640107637595229451179952091724126896544074430935438558852808223556847290985599689058881124930608683835183343429259598615162237345271746188894901321762001)*t^4 + (8896693790261873354105143298574253905193154792242015751543943078812019578740712637512884305069069748152728092395486089171168013754870204116136065429485707230922382899760567193827834103865088438530224934060117978500305/625204242632390033838825903208349762716034132141719004938282165611439519036984819955950282879182850906948806094127565006814370874371357298280571925445890239150393713075405727876755452340357552406555735877365734587961*z^11 - 194069255640706618325231348769298505360856341897025578961853786283157368751123778300072872803732587462912272337181526399323037044533166369259465443212470088990314776673351993098616748740427768106203259663097004232894729/1250408485264780067677651806416699525432068264283438009876564331222879038073969639911900565758365701813897612188255130013628741748742714596561143850891780478300787426150811455753510904680715104813111471754731469175922*z^10 + 238454801594252692591103630872282853023648145726252122951763084795300486676052340209809567261725435628034656498276238997201804356549247732564985894299294196203606984975247699396239474934956527565906952340945720756270541/625204242632390033838825903208349762716034132141719004938282165611439519036984819955950282879182850906948806094127565006814370874371357298280571925445890239150393713075405727876755452340357552406555735877365734587961*z^9 - 189112236143406618939705404039762830846134086107063479161985384491680488244979179048775355160127164571131078871182164840765229507706676396858335214217019870947140032991697051803456044598597288787301760244552453590837467/1250408485264780067677651806416699525432068264283438009876564331222879038073969639911900565758365701813897612188255130013628741748742714596561143850891780478300787426150811455753510904680715104813111471754731469175922*z^8 - 418858007346900965483151603375753621054941054106027495528828114377805316860157154034473484792863250569909062228224402192922696258148734765514761639323868838711773889310354062106508405792611622688451518625196695718728508/625204242632390033838825903208349762716034132141719004938282165611439519036984819955950282879182850906948806094127565006814370874371357298280571925445890239150393713075405727876755452340357552406555735877365734587961*z^7 +
1106716763112529431093997625433223846727558383815952857400121961533882304170618469822333841914214788707344345995702136021412279323643243647383484954357670570771539217385045495331279611169828480034140827903932121375126241/1250408485264780067677651806416699525432068264283438009876564331222879038073969639911900565758365701813897612188255130013628741748742714596561143850891780478300787426150811455753510904680715104813111471754731469175922*z^6 - 215866665020942483258769172416736033793573662153627468238461740086120629536758543830636074230190470014324590691565014460931341365152742021042588177234015925362258054557230444975305575845147638958755623898429645935274/48092634048645387218371223323719212516618010164747615764483243508572270695152678458150021759937142377457600468779043462062643913413181330636967071188145403011568747159646594452058111718489042492811979682874287275997*z^5 - 1025365595498768662246780425670123559671288497463135118909265629484384718349039863827694691739518074498249159433240524348540513011881470350614758369383436599026097036507020085237874931899835014921792448987975409277160909/1250408485264780067677651806416699525432068264283438009876564331222879038073969639911900565758365701813897612188255130013628741748742714596561143850891780478300787426150811455753510904680715104813111471754731469175922*z^4 + 340397991013036139563150822913920001722520252585626762294877837099015664655397508333091110892946291723273950806593385529362114504983107797890869719357414308971480219783488122838671405966495537277852574363709252624510576/625204242632390033838825903208349762716034132141719004938282165611439519036984819955950282879182850906948806094127565006814370874371357298280571925445890239150393713075405727876755452340357552406555735877365734587961*z^3 + 75709902227382481407633812892341927304158471595553250525433181023842136186119635744882970275108108990392456633324019067549845659355175147806644865126144961967385987418013464879667221134314745111892929267868973582770636/625204242632390033838825903208349762716034132141719004938282165611439519036984819955950282879182850906948806094127565006814370874371357298280571925445890239150393713075405727876755452340357552406555735877365734587961*z^2 - 299395078150541182764957036684179847086943616441705350196608895827532544274981516913271557941112365497832867493498691505129526389620176753019472788045751600877767831287826946624572282275060572300514907571916442530126831/1250408485264780067677651806416699525432068264283438009876564331222879038073969639911900565758365701813897612188255130013628741748742714596561143850891780478300787426150811455753510904680715104813111471754731469175922*z + 44023658858074235665559434452867600445067123773437188693938794418415979932812831019821864791647878644639725618453388428865331664012384256421843654870119805482701276911140376751676615230734814703439110997269584297926911/625204242632390033838825903208349762716034132141719004938282165611439519036984819955950282879182850906948806094127565006814370874371357298280571925445890239150393713075405727876755452340357552406555735877365734587961)*t^3 + (2423217244151053720202662923119142284297198601024149061707322637054015994526406125743831396513503086952696055369929915060967258694398242088901161180095419405118142662602980117624822937821008783067347333887082194709214057656349865072/3467680396447687192801578183576471226808531692335022246469085549411116750332607676039389228791622486256263901147390720358260824183244847124652228410242125301457085689278019822147255080501692180574900085925696872006866812219938135521*z^11 - 15789342350368858426154010688499031987985935488503349817984127107793082593512353795831320657231928878658589098127842874999363232283464001279579472172436534192236559502987956016813275306515761463750091364344153905399793432183710525209/6935360792895374385603156367152942453617063384670044492938171098822233500665215352078778457583244972512527802294781440716521648366489694249304456820484250602914171378556039644294510161003384361149800171851393744013733624439876271042*z^10 +
5183427202267529140492668869415414958565475030969939468764483748143544287266419207060424638666700799733652334755010592020339397094238113425269441301157201012585369519463054066624430564589158235041490643243871884796835307722868600160/3467680396447687192801578183576471226808531692335022246469085549411116750332607676039389228791622486256263901147390720358260824183244847124652228410242125301457085689278019822147255080501692180574900085925696872006866812219938135521*z^9 + 24867827359146346893795979284407861052802965491959375520688206873626553436969007415783853342687516305709217768018469707800686117120914414762389079495657288990596372972845686260032533066683748483120217884139831071715843415159261619701/6935360792895374385603156367152942453617063384670044492938171098822233500665215352078778457583244972512527802294781440716521648366489694249304456820484250602914171378556039644294510161003384361149800171851393744013733624439876271042*z^8 - 20243875207124764668450887978664108398829267238971120640060391623056588444484081322880403582527073802538079784003934439164327366124225990998825098899947536292397813804708792920837637244776054251936784644544230401389165907782478527476/3467680396447687192801578183576471226808531692335022246469085549411116750332607676039389228791622486256263901147390720358260824183244847124652228410242125301457085689278019822147255080501692180574900085925696872006866812219938135521*z^7 + 3060026980415580512819768638653402030763262047195616619899915281185743002544203684534565882772857999092863736903588099740506956629860662063129228539880594653857416773650567783344912700533386070006939979373790981587659823225393854874/3467680396447687192801578183576471226808531692335022246469085549411116750332607676039389228791622486256263901147390720358260824183244847124652228410242125301457085689278019822147255080501692180574900085925696872006866812219938135521*z^6 + 17131992558683508373780052686309916009851852918283484295045203521190665137631320727018503855573968301628223462279283627731232192906783354075008978639906622250503664573592259540512750257679037032593545928619368750745245571076839722124/3467680396447687192801578183576471226808531692335022246469085549411116750332607676039389228791622486256263901147390720358260824183244847124652228410242125301457085689278019822147255080501692180574900085925696872006866812219938135521*z^5 - 13713538341190277718097968666855747664167440261795078543044927803113057249065494299792283158820037088918806081154382378514540092187566599257448344859934357761842726738833595331957838994214583604855424624837041953423097927724061360228/3467680396447687192801578183576471226808531692335022246469085549411116750332607676039389228791622486256263901147390720358260824183244847124652228410242125301457085689278019822147255080501692180574900085925696872006866812219938135521*z^4 - 2878501860377485739831802446971283308560764543746475308173702075600518261340427519658790602747397809421573164348994914699023191759575314423865692607141459727004633668201664324997893655607845501743941814101991963678504197178337750205/6935360792895374385603156367152942453617063384670044492938171098822233500665215352078778457583244972512527802294781440716521648366489694249304456820484250602914171378556039644294510161003384361149800171851393744013733624439876271042*z^3 + 11263406241048194845602922971736720559664140050391058910402011862520315579973535495257893004136368726516154757816038614713892973052456228984648171450158925430945853294846581937745091388512445726409256503353667570338606013873296963755/6935360792895374385603156367152942453617063384670044492938171098822233500665215352078778457583244972512527802294781440716521648366489694249304456820484250602914171378556039644294510161003384361149800171851393744013733624439876271042*z^2 - 4241578865392770897747428268348845126798278511221561718367132746366336224469871483351762702046620581016248697904623265076427561665917364870772526342692653004251718510854631506744861335325994352309637873945974561186754971497282164199/
6935360792895374385603156367152942453617063384670044492938171098822233500665215352078778457583244972512527802294781440716521648366489694249304456820484250602914171378556039644294510161003384361149800171851393744013733624439876271042*z + 309256021730971386387053332218362666306693865938252540227928334556903748238790040060319964628035489387907172948963970181696252742167698855946505530572913923529363057467838818701191398466205901408009419653097021611708380600403944293/6935360792895374385603156367152942453617063384670044492938171098822233500665215352078778457583244972512527802294781440716521648366489694249304456820484250602914171378556039644294510161003384361149800171851393744013733624439876271042)*t^2 + (-76401866304889833388210360073443789802115447038096817311816072018193610328219687476398916306803195851858329690634780141440362604039112931425360242500486014282970964544296366828028425393624544404450505424953089049555154069012811947357741809160732/19233406480541081237852135379502433863797624515548167863812852841375997057335134471536214429692135084781107159343120879909131835031072471068660400731429176167026490166619617175501411251030013886319559814059602026803423542592702723298731530713140681*z^11 + 306125800702080380341764194120370944665657856713182265989709058018116819747877104407936702514590153181366673671666912461136152519436220579009540530924184059231902314233446593726704073194862512072945310210077802233026789700662113563113616906261788/19233406480541081237852135379502433863797624515548167863812852841375997057335134471536214429692135084781107159343120879909131835031072471068660400731429176167026490166619617175501411251030013886319559814059602026803423542592702723298731530713140681*z^10 - 352797813717421986378117049667971697794047303523471098876614574019953651569865896440327133880130242864789607446357352113793542479318337089856119426163648938912090151907878896014867898942899798889684012408782695285589007656618978256217269042028099/19233406480541081237852135379502433863797624515548167863812852841375997057335134471536214429692135084781107159343120879909131835031072471068660400731429176167026490166619617175501411251030013886319559814059602026803423542592702723298731530713140681*z^9 - 240806573474256934818128442852617413229918471277279668167321118078036647982834863026126129857129992956575230508398204337832188356324709484018636071883410785828950761208654279234209804878327696043179413423644832031036865898330169754816042172491637/19233406480541081237852135379502433863797624515548167863812852841375997057335134471536214429692135084781107159343120879909131835031072471068660400731429176167026490166619617175501411251030013886319559814059602026803423542592702723298731530713140681*z^8 + 857763854249183581924770982061962135619074869817152965137053343951888619167676037249503190725220869709582499818578299520327627552933235843188496136560242122464128404582523995298894247030596885882169020437912656798064269852824794213581165098324223/19233406480541081237852135379502433863797624515548167863812852841375997057335134471536214429692135084781107159343120879909131835031072471068660400731429176167026490166619617175501411251030013886319559814059602026803423542592702723298731530713140681*z^7 - 518533887006196769371152124644946035276073247350235565643197507573461345575542249072702088904419391219390851222279267923893932749852291538919072053710630176239383750693805230607268900278125568089031752218217849260458884129624668875570717642390389/19233406480541081237852135379502433863797624515548167863812852841375997057335134471536214429692135084781107159343120879909131835031072471068660400731429176167026490166619617175501411251030013886319559814059602026803423542592702723298731530713140681*z^6 - 402695400148187868212916395317645849834715830485631757919647009157085939320632857415382635083778072159608244923760144683471779438815007295112056170986122253993144733657614331609083401069428933339904495922595534658780954545578355324163477888185207/
19233406480541081237852135379502433863797624515548167863812852841375997057335134471536214429692135084781107159343120879909131835031072471068660400731429176167026490166619617175501411251030013886319559814059602026803423542592702723298731530713140681*z^5 + 697131235626889006172710264894989167334442813613514240257688889128811628689589474131459421697343581534990210983669198161446846654041587343019460427936600590304569835519727261687757655537032647502364382552974606569869812269434749913846391497693552/19233406480541081237852135379502433863797624515548167863812852841375997057335134471536214429692135084781107159343120879909131835031072471068660400731429176167026490166619617175501411251030013886319559814059602026803423542592702723298731530713140681*z^4 - 207074065611254914737513260845551716586210315706690840220595262491260585653345570564539385323500385564943802967737829482669732920458338135694043307358545677574833197564726604976973273895745224405991737250945745569739705803072636948555129521704021/19233406480541081237852135379502433863797624515548167863812852841375997057335134471536214429692135084781107159343120879909131835031072471068660400731429176167026490166619617175501411251030013886319559814059602026803423542592702723298731530713140681*z^3 - 159834190255381197641195540895102198407977432725330762809576321496718702964463025734918849469226176297072794648627345534053495738785594159004978703562515814693282024284870320351823250875628022348256404370846022844693376784547630225657668927635858/19233406480541081237852135379502433863797624515548167863812852841375997057335134471536214429692135084781107159343120879909131835031072471068660400731429176167026490166619617175501411251030013886319559814059602026803423542592702723298731530713140681*z^2 + 124565577524338947952037637176585552265342326524677791416393437626442139071594708954461269369010102225228865687820650911649405257049022419758653146464318852208509220870223555928385863329830603538978447961676892384189219502946540925180299446552214/19233406480541081237852135379502433863797624515548167863812852841375997057335134471536214429692135084781107159343120879909131835031072471068660400731429176167026490166619617175501411251030013886319559814059602026803423542592702723298731530713140681*z - 23906445039795301324940261365313964580553773667333146365469407950882925358735820129088431372038752366520215344694755576977861307793370413258539181705861709138468246806144885044696972583445534559905358830527209624827757442621877328999723882627952/19233406480541081237852135379502433863797624515548167863812852841375997057335134471536214429692135084781107159343120879909131835031072471068660400731429176167026490166619617175501411251030013886319559814059602026803423542592702723298731530713140681)*t - 922857828360345893243999813072738648354864741352445841241685579063093655930117223817293926658534011057033487195947451554880619153132985660649790706536244098964998572272799376231986925729009578815029297466428509124584525872714473162740351974065334926937356670/106677629583358365720050007589362645684758896281437246120857522647230484315515862103007537883706608035446405866102402740181080181287314288870005517749197257367011775782571708245752976641258183452246102299389403412101860267728218928216263469626100778817294826899441*z^11 + 3409590863467244187365322715108184131689454064767945222060872440752306198550220145758469597581158521040013492170267841928405498409251717022306544381684415247493875443327737536333120718096351521495563772893598552572373952582274744847611550877588050924616755226/106677629583358365720050007589362645684758896281437246120857522647230484315515862103007537883706608035446405866102402740181080181287314288870005517749197257367011775782571708245752976641258183452246102299389403412101860267728218928216263469626100778817294826899441*z^10 - 4111732390848454080528995716377720944914064046994757668558479839576395506627604249827407001798130672537010659186573283277769893023090082310216447475949246777457829356618237498914248785080984059649582639263513772836633775757851974558858059969973017260192840265/
106677629583358365720050007589362645684758896281437246120857522647230484315515862103007537883706608035446405866102402740181080181287314288870005517749197257367011775782571708245752976641258183452246102299389403412101860267728218928216263469626100778817294826899441*z^9 - 1519876356577857120116888910748413490346966921514266432924155492918069596337383022628094861097522700433684468262398067680990670606337968555468969229043188714410977677562423697215105442217593331256509190392804323181139249961440596103482657359624223051889154755/106677629583358365720050007589362645684758896281437246120857522647230484315515862103007537883706608035446405866102402740181080181287314288870005517749197257367011775782571708245752976641258183452246102299389403412101860267728218928216263469626100778817294826899441*z^8 + 8517379079139487971652394065525592424524429824851816855003081344433627863421995017468207343424873560207807253944741131446156246532219057097298554046850120985772697630752426556111768793363440997305234681908885471208666954856246753159337264843116720806702247243/106677629583358365720050007589362645684758896281437246120857522647230484315515862103007537883706608035446405866102402740181080181287314288870005517749197257367011775782571708245752976641258183452246102299389403412101860267728218928216263469626100778817294826899441*z^7 - 7759537852546224721885914242583159748588559184211644349631077267620089279692535618082529659923275594588896350018624417324958942257480558282003419039821679281437677866425569811993965052365937642020072170077152114669352794532013469753981417973490039902282812196/106677629583358365720050007589362645684758896281437246120857522647230484315515862103007537883706608035446405866102402740181080181287314288870005517749197257367011775782571708245752976641258183452246102299389403412101860267728218928216263469626100778817294826899441*z^6 - 1867229456040079355460515180807620063327550404962747086347112651916419782587605169695498937126314873867858913089480230506981617875034502555841427803969546355764994801891336081384866030225501380173061167461956968754684629292614187345081820779532706216237101913/106677629583358365720050007589362645684758896281437246120857522647230484315515862103007537883706608035446405866102402740181080181287314288870005517749197257367011775782571708245752976641258183452246102299389403412101860267728218928216263469626100778817294826899441*z^5 + 7560900784066811086780004268582950267360156409879668381914373527522786095970700672381718599385894309319575577181872465248514419837489456682692362719465391148308052303352465751644834408131171120173295715006309098592447218861378381107138119490980278223446062887/106677629583358365720050007589362645684758896281437246120857522647230484315515862103007537883706608035446405866102402740181080181287314288870005517749197257367011775782571708245752976641258183452246102299389403412101860267728218928216263469626100778817294826899441*z^4 - 4782114341100198161661130696975546906579187147528153721603255520037152590086148764368865600510376190532018008000446990446889676558445504895830527640491690791929639802487395865529533427499735926028160323111563860998703649045352624076966196453135544384646744092/106677629583358365720050007589362645684758896281437246120857522647230484315515862103007537883706608035446405866102402740181080181287314288870005517749197257367011775782571708245752976641258183452246102299389403412101860267728218928216263469626100778817294826899441*z^3 - 51193386382984526190817576857499550106444681822614364325091843255510912475674377858138084224665928369440564936663831438511114119442752267811125760052525317717998637902790366305220690502421904511542032985171897512065761327153743212890747367288964929640944899/8205971506412181978465385199181741975750684329341326624681347895940806485808912469462118298746662156572800451238646364629313860099024176066923501365322865951308598137120900634288690510866014111711238638414569493238604635979093763708943343817392367601330371299957*z^2 +
1883281021010251583775272827839078986160392181880903171560535252526524312618138542425323862439019248092958332888102320363538912588118865939866655308436217794880455980099442952999867679066511441312224119259208720283347971622274316691524351951706968530112212500/106677629583358365720050007589362645684758896281437246120857522647230484315515862103007537883706608035446405866102402740181080181287314288870005517749197257367011775782571708245752976641258183452246102299389403412101860267728218928216263469626100778817294826899441*z - 49809022561768133261319210583096414523921009016490373290463517173754734679007254393484492972681176835264839882542215668387041728850740541982728138900557028042586555936280570065380910929162912710031316708071521216633429210050117236480389761473026955639085675/8205971506412181978465385199181741975750684329341326624681347895940806485808912469462118298746662156572800451238646364629313860099024176066923501365322865951308598137120900634288690510866014111711238638414569493238604635979093763708943343817392367601330371299957)/(t^6 + (19668255691271320290891873919659419960316296390607735975/1079165862353180326127190518376872814922452417673969667527*z^11 - 1510997237843511874463160116492054398150803039161403852/83012758642552332779014655259759447301727109051843820579*z^10 + 34818623472251168002271280108440890227615081495679423683/1079165862353180326127190518376872814922452417673969667527*z^9 - 1660282257235976911035663339650490396570671479935703683/11858965520364618968430665037108492471675301293120545797*z^8 + 115522801374861959397575721377543598472814505364069306221/1079165862353180326127190518376872814922452417673969667527*z^7 + 49361322832453847585535404510938513281692632034364521724/154166551764740046589598645482410402131778916810567095361*z^6 - 377965109680977099399625536337172931421402631670183931419/1079165862353180326127190518376872814922452417673969667527*z^5 - 29230019410148636455402989734475292567212090148611485703/1079165862353180326127190518376872814922452417673969667527*z^4 + 430110441334588218476365879869266510362634578884040291434/1079165862353180326127190518376872814922452417673969667527*z^3 - 21472263684381883446420967249730611544388626648293902435/154166551764740046589598645482410402131778916810567095361*z^2 - 122115639369086049469611143994144505792382567008611162087/1079165862353180326127190518376872814922452417673969667527*z + 77708525436242313472542766539539187884467126617034577148/1079165862353180326127190518376872814922452417673969667527)*t^5 + (-103839335439236454488007809606236212252214864307105646133107660355808291252938166502074275255482496177596836517/166371279781211906613959671081159748266484706311557637552380155518111019367542406735377372714310034037779274042247*z^11 - 164570713658441592194388873844360270666311695540719405616936192631941747131207950379980749406176106814052014098/166371279781211906613959671081159748266484706311557637552380155518111019367542406735377372714310034037779274042247*z^10 + 189166712992202976106690456319074888850243836282602093442061417568527445719344510995572827425782916300782012814/166371279781211906613959671081159748266484706311557637552380155518111019367542406735377372714310034037779274042247*z^9 + 1702472445437638158756877515638909790138137596096247270892192532461876632281311385087192562118699269070533398941/166371279781211906613959671081159748266484706311557637552380155518111019367542406735377372714310034037779274042247*z^8 - 2911556070563220920648508712815202908175859594827953218076797900284273649483673276808243818139015729865292527703/166371279781211906613959671081159748266484706311557637552380155518111019367542406735377372714310034037779274042247*z^7 - 1460285831100171324401565518672020756661415481013930751213765450382838249813005338033023652313316680394493968340/166371279781211906613959671081159748266484706311557637552380155518111019367542406735377372714310034037779274042247*z^6 + 4443174668305301040082885418666806836102864964456636591657105247910772239176219941425827923019988271691910592500/
166371279781211906613959671081159748266484706311557637552380155518111019367542406735377372714310034037779274042247*z^5 - 181819266354314466269039933045104406800859969553879592551434065506303509519830989494193721696117766464140351405/12797790752400915893381513160089211405114208177812125965567704270623924566734031287336720978023848772136867234019*z^4 - 200805770146013607456620965521768325340848305800085078744130227619729419937470748944189357559617559944885276984/12797790752400915893381513160089211405114208177812125965567704270623924566734031287336720978023848772136867234019*z^3 + 2325299926889386829148101877615946115933583081544809167755719960504458515726651895842620954593937777219691579158/166371279781211906613959671081159748266484706311557637552380155518111019367542406735377372714310034037779274042247*z^2 - 94706075550120889009191938422966371391783020510717122978821730698128764129901745024667876658413099194981797699/166371279781211906613959671081159748266484706311557637552380155518111019367542406735377372714310034037779274042247*z - 324365196781267482107220997179570625040858709356478730630822415948562834990138968952824637540911843150731611480/166371279781211906613959671081159748266484706311557637552380155518111019367542406735377372714310034037779274042247)*t^4 + (-10198963700206673192567406653322734883471000374591048330013477705011661344626183052337649956977327919175219807557124386967641288929605273561927464133306656153700750/1972991270504327268758722734581671934993342061372371580792013667676784434056257211151153404370620887892078001403881474023003316635316943689767446389848966424875076285859*z^11 + 3709886949754014309741443738642164256988100447498058647648129250574046513378284430130436527621935414122500541962658802378240138176023943924011994188134736275278224766/25648886516556254493863395549561735154913446797840830550296177679798197642731343744964994256818071542597014018250459162299043116259120267966976803068036563523375991716167*z^10 - 5339705792148920534776215711747309555030443234857386584609109813624600662262346849425861686384385334097678433874348820851140001891605807634655317401383134046060221493/25648886516556254493863395549561735154913446797840830550296177679798197642731343744964994256818071542597014018250459162299043116259120267966976803068036563523375991716167*z^9 - 10152410689137384688966317669607918490848657072319398443679267771159804307054735370484837620398199321792691328720082531719587662993156859492368050901578669148165449022/25648886516556254493863395549561735154913446797840830550296177679798197642731343744964994256818071542597014018250459162299043116259120267966976803068036563523375991716167*z^8 + 27540606905872530058618542321611651829677512459955674144527565053174070888373507754859904719135578465957361661351750251320121275945755877160548490639257995547825782651/25648886516556254493863395549561735154913446797840830550296177679798197642731343744964994256818071542597014018250459162299043116259120267966976803068036563523375991716167*z^7 - 5466244467315320112342560881888924613334784782066520300867705772792667888774996955133025257845960477149918035942686459030527772858423817493914846759419824828257055454/25648886516556254493863395549561735154913446797840830550296177679798197642731343744964994256818071542597014018250459162299043116259120267966976803068036563523375991716167*z^6 - 27429343109555417058632965296868942584955329852218602803122734904116421068398802684563412057744663503389154074662812244593526781752487527705020637237927116549857801052/25648886516556254493863395549561735154913446797840830550296177679798197642731343744964994256818071542597014018250459162299043116259120267966976803068036563523375991716167*z^5 + 4138444797210701558997184910805207620659842872274342435102484142889710969543726967665817308531994112384702484168205798480833088543464423645352860466398440315122046830/3664126645222322070551913649937390736416206685405832935756596811399742520390191963566427750974010220371002002607208451757006159465588609709568114724005223360482284530881*z^4 +
3477104325606937448202360864216641532508984492169441184419243463986962182236127942793129386707512278941457052253092418304418101310723308118155177569648996778180744528/25648886516556254493863395549561735154913446797840830550296177679798197642731343744964994256818071542597014018250459162299043116259120267966976803068036563523375991716167*z^3 - 2326911496465774661384201304476263264581414439668892913214281819832582823310912996147216341440946637524018251929604000134087521722245368102998610664660619912153541247/3664126645222322070551913649937390736416206685405832935756596811399742520390191963566427750974010220371002002607208451757006159465588609709568114724005223360482284530881*z^2 + 546633580014940205123236277360595984022200028919703091975989412229596790818968372485882352774643472681735852147207406305895024012811305828720890473826696196638450808/1972991270504327268758722734581671934993342061372371580792013667676784434056257211151153404370620887892078001403881474023003316635316943689767446389848966424875076285859*z - 445238979952487177900061625054878991555385046360516455187280131110007761525665574776206601338795687882199150097244062652135117665096883446164511549142527111031497805/25648886516556254493863395549561735154913446797840830550296177679798197642731343744964994256818071542597014018250459162299043116259120267966976803068036563523375991716167)*t^3 + (24197108940749421561291201926268587740376085918187921895712003235693473413982083725143636492292353721446457028328308861092518451210082204918650994567343313748923782680368007447688/20322990906525261500763112527740688417453682140946583731904415975944468477907806745906477405749552470273367305628973537787234745463769111864073153059351499557205494733832828541143881641*z^11 - 149424418090732702404014106362690466651447998663816953428335749979836755712944339485901387138720582688817687271481181393160944588683011819667122926120859436695364525834145880042576/20322990906525261500763112527740688417453682140946583731904415975944468477907806745906477405749552470273367305628973537787234745463769111864073153059351499557205494733832828541143881641*z^10 + 212846312504386006958688109440698633903720698882721502706532203086520694397676648991513765180487806812374160388539693867281647441735327674960935802574733285606211858062450642855807/20322990906525261500763112527740688417453682140946583731904415975944468477907806745906477405749552470273367305628973537787234745463769111864073153059351499557205494733832828541143881641*z^9 + 194499793578520936067472650822589363010656175724307472562422409121546135196717559480761294704540925559692669022380423675871023183005873277084372138287006582553905669526926307787817/20322990906525261500763112527740688417453682140946583731904415975944468477907806745906477405749552470273367305628973537787234745463769111864073153059351499557205494733832828541143881641*z^8 - 743209080277440846369644034516439910613916628873104285644205199147542375418351222763108266211302257418610191970741569791195898397287976988764991328240189362940238882482446873667304/20322990906525261500763112527740688417453682140946583731904415975944468477907806745906477405749552470273367305628973537787234745463769111864073153059351499557205494733832828541143881641*z^7 + 397398167976525035115616575314007820543353822532939045164569632060243684572204184132905276787267064336693869714348124422133573702661064417543701164888843099687076740226845062286499/20322990906525261500763112527740688417453682140946583731904415975944468477907806745906477405749552470273367305628973537787234745463769111864073153059351499557205494733832828541143881641*z^6 + 519737849475851660033179744120964799271358624677454531287320849972679461222026773140861304545845381751002287002444315959911909072271465916809793358760834544072294646086149651713653/20322990906525261500763112527740688417453682140946583731904415975944468477907806745906477405749552470273367305628973537787234745463769111864073153059351499557205494733832828541143881641*z^5 -
814118407685126859571891173255115626868927469338338202422113249792654194162442719624045273545308533467640197351153528708515232245810139726649332962410758259698885420183721198779012/20322990906525261500763112527740688417453682140946583731904415975944468477907806745906477405749552470273367305628973537787234745463769111864073153059351499557205494733832828541143881641*z^4 + 161982138815841604000942641198495440826838110780359151298875548242803587344535108429981356027123515128526889806508044033235550281321578368044991611404053116944626437822697516587065/20322990906525261500763112527740688417453682140946583731904415975944468477907806745906477405749552470273367305628973537787234745463769111864073153059351499557205494733832828541143881641*z^3 + 329485199120681337178210058148338726031953276104049752798486643247426063324863178082060823048787201639206709194158019680626756788925817901953770950876189077994861610087667447234686/20322990906525261500763112527740688417453682140946583731904415975944468477907806745906477405749552470273367305628973537787234745463769111864073153059351499557205494733832828541143881641*z^2 - 235695618032813267592670917833528701712053538243093084214986843404453708094379036692140111675196584237645446034616909696020496618778682220389127682270690294153882688510169109794316/20322990906525261500763112527740688417453682140946583731904415975944468477907806745906477405749552470273367305628973537787234745463769111864073153059351499557205494733832828541143881641*z + 46880307207210551042369859217765773479573091619940244547566829628114442899298807057356424196894984510817402087296205973686706016446825593887599030121747110321383348908364848951554/20322990906525261500763112527740688417453682140946583731904415975944468477907806745906477405749552470273367305628973537787234745463769111864073153059351499557205494733832828541143881641)*t^2 + (-3658121129096587884080264615376193221854928509667959046609266444710356215226863857312951278250528769733239819656392034293020552919792479459662267642552128051956802117294162172246266795749636169/112720983573330639552761987439153535782201312212640107637595229451179952091724126896544074430935438558852808223556847290985599689058881124930608683835183343429259598615162237345271746188894901321762001*z^11 + 18031847881862277952518311232737893454489657047893801231632694217037941312680348696681725966626007381606684412582699443007008110671800561045270838074942818916763428796463637415350720563253979723/112720983573330639552761987439153535782201312212640107637595229451179952091724126896544074430935438558852808223556847290985599689058881124930608683835183343429259598615162237345271746188894901321762001*z^10 - 1964738712275279966457059071241713228469194985815664186366005930700324876247447574377984540888632025522678386007188236518960356184523574171658035888266456333430488464050120327417262880990201203/8670844890256203042520152879934887367861639400972315972122709957783073237824932838195698033148879889142523709504372868537353822235298548071585283371937180263789199893474018257328595860684223178597077*z^9 - 13943588953174058921395162694755974069850880127600478347697859640161268477937480923547203823109724679835395128519324666942855705257920702659654479745520321115841613746728353148740069490844574551/112720983573330639552761987439153535782201312212640107637595229451179952091724126896544074430935438558852808223556847290985599689058881124930608683835183343429259598615162237345271746188894901321762001*z^8 + 71213210096672164033319787834072646407077356226151361428849460540053557076246611386719320587799903831206321680885318466316060976467887778286523031659660238389979091884338304565821291296588730556/112720983573330639552761987439153535782201312212640107637595229451179952091724126896544074430935438558852808223556847290985599689058881124930608683835183343429259598615162237345271746188894901321762001*z^7 - 50999973609845540576167841863056838483500519143481138176267820931873200664387133637296094625941380636635779546690890385530959347590137577813197647392090284472010218890353097642742023628067295941/
112720983573330639552761987439153535782201312212640107637595229451179952091724126896544074430935438558852808223556847290985599689058881124930608683835183343429259598615162237345271746188894901321762001*z^6 - 36284748727067183026477050843004250780029305393179800110950504329134276116269824185034936055637853903994167532724273448774115847120574618242880691977728751298166707533648330708956657990523864237/112720983573330639552761987439153535782201312212640107637595229451179952091724126896544074430935438558852808223556847290985599689058881124930608683835183343429259598615162237345271746188894901321762001*z^5 + 76245703661303147874927266210492881651204070048073269740347383347649734956460455815041141860903504197659533043429194838903844101829543290000285950075981668987997758843580080455783449372620780361/112720983573330639552761987439153535782201312212640107637595229451179952091724126896544074430935438558852808223556847290985599689058881124930608683835183343429259598615162237345271746188894901321762001*z^4 - 27211460643489128134393129848630348371644985780643391330549337519533560633846684513494020172276228386638419467109614179061889973807370746518402173623516640754972855124956927228388832401256509459/112720983573330639552761987439153535782201312212640107637595229451179952091724126896544074430935438558852808223556847290985599689058881124930608683835183343429259598615162237345271746188894901321762001*z^3 - 23487058702319741520249817703458832931481825254680368263350156295743461946127756933863481530819173321809295312563100935206482259890146903939246447781686932467489681319837672566248603879224356491/112720983573330639552761987439153535782201312212640107637595229451179952091724126896544074430935438558852808223556847290985599689058881124930608683835183343429259598615162237345271746188894901321762001*z^2 + 22149670720695419867485503992976255024027537419942837731240250349416251776435980117504409902514689986868475953633840193315386639852363725681547395857110152652714346906609980998497852529951266582/112720983573330639552761987439153535782201312212640107637595229451179952091724126896544074430935438558852808223556847290985599689058881124930608683835183343429259598615162237345271746188894901321762001*z - 5433616601728314129058628442774978474482166338940340756521797256736504963144282728440690529910288510609569758579049780220873664569122812556419881871613665591977476111183777589284373539969025590/112720983573330639552761987439153535782201312212640107637595229451179952091724126896544074430935438558852808223556847290985599689058881124930608683835183343429259598615162237345271746188894901321762001)*t + 184020472135338282132579439713368089155538732646919413622964910984511983359860578757229530363755896273482799805304167130192058151021829754943007961384145565679574924181491320926947295030440642199498998648936/625204242632390033838825903208349762716034132141719004938282165611439519036984819955950282879182850906948806094127565006814370874371357298280571925445890239150393713075405727876755452340357552406555735877365734587961*z^11 - 835604933280479416491418093037965038959087823581722162635842768674812780866133514777038972790676099072567649898070517843329163954148445050381984500105989234915159352911691940980115370445905676839437380120541/625204242632390033838825903208349762716034132141719004938282165611439519036984819955950282879182850906948806094127565006814370874371357298280571925445890239150393713075405727876755452340357552406555735877365734587961*z^10 + 1188046053085337327384137418171746119449845832459111028462243521880383600822225752018360068829399794377475436570613619278882398176351028071461462061510700265435388005437288640285379508955119843022286704306632/625204242632390033838825903208349762716034132141719004938282165611439519036984819955950282879182850906948806094127565006814370874371357298280571925445890239150393713075405727876755452340357552406555735877365734587961*z^9 +
400796451006481961863417602486306541321060368225710317712470763092590608381991034868435434455320560935759984660831650878255767036343755759484475513530251090032611059097627442291842120952422427890730668569815/625204242632390033838825903208349762716034132141719004938282165611439519036984819955950282879182850906948806094127565006814370874371357298280571925445890239150393713075405727876755452340357552406555735877365734587961*z^8 - 2804994207358835300026996797943376448887689863074904153181463024218063240592222059610397671710055740628869285946420165835209002320868114904785967736779230529923592069198501292262803049522090624759560340187388/625204242632390033838825903208349762716034132141719004938282165611439519036984819955950282879182850906948806094127565006814370874371357298280571925445890239150393713075405727876755452340357552406555735877365734587961*z^7 + 2350073533436995044083349951208682419423711931675238264811154697845422405954854324250730156280261468605354907102664073705802064249547503503006359210513365677843263245978948817071798654390044652138547200839065/625204242632390033838825903208349762716034132141719004938282165611439519036984819955950282879182850906948806094127565006814370874371357298280571925445890239150393713075405727876755452340357552406555735877365734587961*z^6 + 78028064786183715489243108463202785430726675876661253824279670512467837695625633902405063686660027914563939967192943663532276737854556318777687375069980659330598218424515112090142540654459434833290104013161/48092634048645387218371223323719212516618010164747615764483243508572270695152678458150021759937142377457600468779043462062643913413181330636967071188145403011568747159646594452058111718489042492811979682874287275997*z^5 - 2863633950692338727102334640305504416946872874292385522885228958170684032187664836295610085435547857715006125358825020305984787268185126893680620808642931732338105325758375627473101788898652240811961661285840/625204242632390033838825903208349762716034132141719004938282165611439519036984819955950282879182850906948806094127565006814370874371357298280571925445890239150393713075405727876755452340357552406555735877365734587961*z^4 + 1330378881156917025060983920676203803904254870471186682380432132722311333350893063779979970497944306833035219922279813083141863145939284190838013301198058830279779384237004600226153425379526626786149312194744/625204242632390033838825903208349762716034132141719004938282165611439519036984819955950282879182850906948806094127565006814370874371357298280571925445890239150393713075405727876755452340357552406555735877365734587961*z^3 + 650021144369671033275669058289998959574352477631000054298513533096517601787838994758841109098603686123564557540568523302129844366130919303908090022623325315696234161687438259209022493713747991422368339692904/625204242632390033838825903208349762716034132141719004938282165611439519036984819955950282879182850906948806094127565006814370874371357298280571925445890239150393713075405727876755452340357552406555735877365734587961*z^2 - 783963037180482071920854081528952590887656103489204945890168232000815625060643517913851120347852582917426805694683552089726308820050032975852060688764228520491698699916417443461424317823577811698762760399471/625204242632390033838825903208349762716034132141719004938282165611439519036984819955950282879182850906948806094127565006814370874371357298280571925445890239150393713075405727876755452340357552406555735877365734587961*z + 213053075304214458330313011521525645114165902804566335843090048200481438949553639725922800978313122022220500087799647875202001153675113678691227864911446225139591958815681000562248947125506178656710909074990/625204242632390033838825903208349762716034132141719004938282165611439519036984819955950282879182850906948806094127565006814370874371357298280571925445890239150393713075405727876755452340357552406555735877365734587961))]
basis3 = [E3(b) for b in basis3]

################################################################################
#         S4
################################################################################


ainvs4 = (0,
 0,
 0,
 (4216225139/3*z^11 - 19224530542/3*z^10 + 9154978994/3*z^9 + 50102489857/3*z^8 - 55812593872/3*z^7 - 16621641232*z^6 + 83868478057/3*z^5 - 5766714548/3*z^4 - 24483523652*z^3 + 8007663937*z^2 + 22808445079/3*z - 13354601806/3)*t^6 + (-982757720*z^11 + 4231351516*z^10 - 1786280272*z^9 - 11119573024*z^8 + 11812493728*z^7 + 11137562674*z^6 - 18134294514*z^5 + 858368644*z^4 + 15923972890*z^3 - 5040642922*z^2 - 4968889072*z + 2863174006)*t^5 + (319906475*z^11 - 3636416840/3*z^10 + 351424080*z^9 + 9749160085/3*z^8 - 3053113945*z^7 - 9912018410/3*z^6 + 14900190970/3*z^5 + 41973995*z^4 - 13174247870/3*z^3 + 1270933510*z^2 + 4162175080/3*z - 766762220)*t^4 + (-34716355*z^11 + 390311459/3*z^10 - 36133864*z^9 - 349443556*z^8 + 973295978/3*z^7 + 1067273207/3*z^6 - 530847379*z^5 - 7354248*z^4 + 1409007868/3*z^3 - 134703625*z^2 - 445678892/3*z + 81771757)*t^3 + (-811439*z^11 + 1094891/3*z^10 + 8646236/3*z^9 - 6547334/3*z^8 - 15739060/3*z^7 + 9381899/3*z^6 + 8270285/3*z^5 - 5406400*z^4 - 5572117/3*z^3 + 8572082/3*z^2 + 766034/3*z - 2307920/3)*t^2 + (139820*z^11 - 2374014/7*z^10 - 1854668/21*z^9 + 6790109/7*z^8 - 3491543/7*z^7 - 6908595/7*z^6 + 8593653/7*z^5 + 2051510/7*z^4 - 23213747/21*z^3 + 3924793/21*z^2 + 2581958/7*z - 1137786/7)*t + (2048504/21*z^11 - 9880684/21*z^10 + 6902923/21*z^9 + 3736457/3*z^8 - 35922599/21*z^7 - 9051935/7*z^6 + 55983232/21*z^5 + 4407596/21*z^4 - 43280714/21*z^3 + 2983525/7*z^2 + 13298387/21*z - 2008155/7),
 (4735890092319596/27*z^11 - 3126071975977258/9*z^10 - 6723572400146210/27*z^9 + 28934391545508470/27*z^8 - 4137196766865218/27*z^7 - 32250501068440928/27*z^6 + 8330356200700646/9*z^5 + 17283799037881964/27*z^4 - 23949703708625464/27*z^3 - 119880159103348/9*z^2 + 8613036885812632/27*z - 928301317876282/9)*t^9 + (-491055501589240/3*z^11 + 320986014732362*z^10 + 710312843188564/3*z^9 - 2978996446828262/3*z^8 + 127891364771912*z^7 + 3325609424707234/3*z^6 - 2537724649248250/3*z^5 - 1810508486673152/3*z^4 + 812665144008648*z^3 + 19482134272412*z^2 - 879911162154682/3*z + 279309956250808/3)*t^8 + (587553236021857/9*z^11 - 1126593382995710/9*z^10 - 885532328842280/9*z^9 + 3507107247299033/9*z^8 - 336378216605522/9*z^7 - 3929340348321059/9*z^6 + 963795343419307/3*z^5 + 2216080623065596/9*z^4 - 931465368816416/3*z^3 - 127226102769031/9*z^2 + 339062669700874/3*z - 308601052879343/9)*t^7 + (-41772546665248/3*z^11 + 26146917104203*z^10 + 21754020707328*z^9 - 81878450950884*z^8 + 47942438401613/9*z^7 + 92046596062246*z^6 - 196186543577122/3*z^5 - 160773606560903/3*z^4 + 572206403944105/9*z^3 + 4250117997853*z^2 - 70013292524224/3*z + 20284959844660/3)*t^6 + (14503878561802/9*z^11 - 9119470029334/3*z^10 - 7496180410936/3*z^9 + 85562421105371/9*z^8 - 2045993067538/3*z^7 - 32039278620622/3*z^6 + 68814636336803/9*z^5 + 55583211093277/9*z^4 - 66814682459945/9*z^3 - 4151885572744/9*z^2 + 2720057910164*z - 7166091901318/9)*t^5 + (-3214690149643/36*z^11 + 1709932543165/9*z^10 + 433800427613/4*z^9 - 3450191756753/6*z^8 + 5079681235615/36*z^7 + 11406566637179/18*z^6 - 19648671048307/36*z^5 - 10810422717185/36*z^4 + 2058697038433/4*z^3 - 408278502527/18*z^2 - 6506181150707/36*z + 1182117207635/18)*t^4 + (-9357907678/27*z^11 - 34639353839/18*z^10 + 8254419191/2*z^9 + 11177273438/3*z^8 - 329750665186/27*z^7 - 146663298439/54*z^6 + 350090747636/27*z^5 - 38072047397/6*z^4 - 581231574925/54*z^3 + 105687125443/18*z^2 + 54088699459/18*z - 43332307955/18)*t^3 + (3226924669/12*z^11 - 10653443527/18*z^10 - 896215174/3*z^9 + 1777771174*z^8 - 2085319125/4*z^7 - 3907206097/2*z^6 + 15840115177/9*z^5 + 31682723101/36*z^4 - 14794144858/9*z^3 + 3780127721/36*z^2 + 10288861769/18*z - 3877091291/18)*t^2 + (2897054239/63*z^11 - 6604896889/63*z^10 - 3475600820/63*z^9 + 20664797686/63*z^8 - 699377035/9*z^7 - 8361905269/21*z^6 + 17309639524/63*z^5 + 14166364547/63*z^4 - 2277976735/9*z^3 - 1257435070/63*z^2 + 5696831059/63*z - 1684389562/63)*t + (6680454790/189*z^11 + 276294214/27*z^10 - 4503092360/21*z^9 + 4096425712/63*z^8 + 1603169300/3*z^7 - 36412414876/189*z^6 - 37673234782/63*z^5 + 64442802524/189*z^4 + 76754003378/189*z^3 - 42887041654/189*z^2 - 19618633900/189*z + 4768542452/63))

basis4 = [((-39109*z^11 + 247576/3*z^10 + 145138/3*z^9 - 750470/3*z^8 + 175679/3*z^7 + 275821*z^6 - 704830/3*z^5 - 397852/3*z^4 + 221753*z^3 - 25123/3*z^2 - 234157/3*z + 28014)*t^3 + (12230*z^11 - 25573*z^10 - 15506*z^9 + 77816*z^8 - 17173*z^7 - 86064*z^6 + 72305*z^5 + 42069*z^4 - 68475*z^3 + 2122*z^2 + 24173*z - 8567)*t^2 + (-3914/3*z^11 + 7525/3*z^10 + 5882/3*z^9 - 23420/3*z^8 + 2302/3*z^7 + 8753*z^6 - 19316/3*z^5 - 14771/3*z^4 + 6224*z^3 + 829/3*z^2 - 2265*z + 2068/3)*t - 3568/21*z^11 + 10987/21*z^10 - 326/21*z^9 - 4576/3*z^8 + 22021/21*z^7 + 12344/7*z^6 - 42032/21*z^5 - 14767/21*z^4 + 35285/21*z^3 - 1163/7*z^2 - 11638/21*z + 4535/21,
  (-109781/2*z^11 + 171220*z^10 - 9100*z^9 - 950579/2*z^8 + 695233/2*z^7 + 495327*z^6 - 1287797/2*z^5 - 157003/2*z^4 + 1154741/2*z^3 - 135919*z^2 - 186907*z + 94850)*t^2 + (32129/2*z^11 - 48773*z^10 + 581*z^9 + 136208*z^8 - 94555*z^7 - 285479/2*z^6 + 358929/2*z^5 + 25685*z^4 - 323539/2*z^3 + 36624*z^2 + 105235/2*z - 26350)*t),
 ((-39109*z^11 + 247576/3*z^10 + 145138/3*z^9 - 750470/3*z^8 + 175679/3*z^7 + 275821*z^6 - 704830/3*z^5 - 397852/3*z^4 + 221753*z^3 - 25123/3*z^2 - 234157/3*z + 28014)*t^3 + (12230*z^11 - 25573*z^10 - 15506*z^9 + 77816*z^8 - 17173*z^7 - 86064*z^6 + 72305*z^5 + 42069*z^4 - 68475*z^3 + 2122*z^2 + 24173*z - 8567)*t^2 + (-2780/3*z^11 + 5737/3*z^10 + 3605/3*z^9 - 17480/3*z^8 + 3601/3*z^7 + 6431*z^6 - 16085/3*z^5 - 9584/3*z^4 + 5084*z^3 - 362/3*z^2 - 1799*z + 1882/3)*t - 4192/21*z^11 + 8956/21*z^10 + 6250/21*z^9 - 29695/21*z^8 + 451/3*z^7 + 13054/7*z^6 - 20366/21*z^5 - 28159/21*z^4 + 18278/21*z^3 + 2290/7*z^2 - 7096/21*z + 608/21,
  (-155729/2*z^11 + 210047*z^10 + 32812*z^9 - 1201523/2*z^8 + 671287/2*z^7 + 638967*z^6 - 1454331/2*z^5 - 351247/2*z^4 + 1322727/2*z^3 - 119047*z^2 - 219339*z + 101624)*t^2 + (30625/2*z^11 - 40857*z^10 - 7081*z^9 + 116982*z^8 - 63813*z^7 - 248463/2*z^6 + 280643/2*z^5 + 34387*z^4 - 256191/2*z^3 + 22927*z^2 + 85109/2*z - 19681)*t + 3841*z^11 - 7631*z^10 - 7476*z^9 + 181892/7*z^8 + 22854/7*z^7 - 246042/7*z^6 + 61959/7*z^5 + 174996/7*z^4 - 73575/7*z^3 - 47529/7*z^2 + 31485/7*z - 2019/7),
 ((-11333*z^11 - 39879*z^10 + 58569*z^9 + 159509*z^8 - 234710*z^7 - 323897*z^6 + 410270*z^5 + 46424*z^4 - 523187*z^3 + 134512*z^2 + 197687*z - 109893)*t^4 + (-20174*z^11 + 235774/3*z^10 - 62006/3*z^9 - 664412/3*z^8 + 617666/3*z^7 + 233702*z^6 - 1035202/3*z^5 - 9604/3*z^4 + 308070*z^3 - 274834/3*z^2 - 285880/3*z + 53368)*t^3 + (2766*z^11 - 3509*z^10 - 6518*z^9 + 12247*z^8 + 6746*z^7 - 14062*z^6 + 3173*z^5 + 13061*z^4 - 3634*z^3 - 4486*z^2 + 1808*z + 519)*t^2 + (142/3*z^11 - 4802/3*z^10 + 6110/3*z^9 + 10894/3*z^8 - 21848/3*z^7 - 3132*z^6 + 26440/3*z^5 - 8876/3*z^4 - 7514*z^3 + 10432/3*z^2 + 2186*z - 4712/3)*t - 3568/21*z^11 + 10987/21*z^10 - 326/21*z^9 - 4576/3*z^8 + 22021/21*z^7 + 12344/7*z^6 - 42032/21*z^5 - 14767/21*z^4 + 35285/21*z^3 - 1163/7*z^2 - 11638/21*z + 4535/21,
  (-3080826*z^11 - 25564966*z^10 + 38159387*z^9 + 69787221*z^8 - 126705866*z^7 - 114073911*z^6 + 181455281*z^5 - 5258729*z^4 - 210735525*z^3 + 61432721*z^2 + 78919449*z - 45513650)*t^6 + (-12724957*z^11 + 50192856*z^10 - 14021889*z^9 - 140306404*z^8 + 131344255*z^7 + 149257626*z^6 - 219332673*z^5 - 3429069*z^4 + 198044917*z^3 - 57791629*z^2 - 62279490*z + 34655054)*t^5 + (6096538*z^11 - 17702524*z^10 - 776594*z^9 + 49823788*z^8 - 32545184*z^7 - 52062934*z^6 + 64132327*z^5 + 10759350*z^4 - 57403311*z^3 + 12300029*z^2 + 18628379*z - 9111837)*t^4 + (800044*z^11 - 1336195*z^10 - 1486247*z^9 + 4345950*z^8 + 489671*z^7 - 4992589*z^6 + 2836596*z^5 + 3413214*z^4 - 2883300*z^3 - 610687*z^2 + 1117879*z - 226478)*t^3 + (-1006431/2*z^11 + 1080879*z^10 + 596533*z^9 - 6526899/2*z^8 + 1690523/2*z^7 + 3591071*z^6 - 6270495/2*z^5 - 3346639/2*z^4 + 5899285/2*z^3 - 150063*z^2 - 1032652*z + 380056)*t^2 + (77175/2*z^11 - 84032*z^10 - 43937*z^9 + 251511*z^8 - 70744*z^7 - 546045/2*z^6 + 493985/2*z^5 + 118020*z^4 - 466959/2*z^3 + 18582*z^2 + 162525/2*z - 31606)*t),
 (((-39109*z^11 + 247576/3*z^10 + 145138/3*z^9 - 750470/3*z^8 + 175679/3*z^7 + 275821*z^6 - 704830/3*z^5 - 397852/3*z^4 + 221753*z^3 - 25123/3*z^2 - 234157/3*z + 28014)*t^7 + (43394*z^11 - 279787/3*z^10 - 154334/3*z^9 + 844804/3*z^8 - 219095/3*z^7 - 309924*z^6 + 270613*z^5 + 144183*z^4 - 254707*z^3 + 39398/3*z^2 + 89159*z - 32865)*t^6 + (-17599*z^11 + 38454*z^10 + 60209/3*z^9 - 347443/3*z^8 + 96962/3*z^7 + 127632*z^6 - 112830*z^5 - 175303/3*z^4 + 105739*z^3 - 18181/3*z^2 - 36892*z + 41260/3)*t^5 + (394760/21*z^11 - 1123355/21*z^10 - 13016/3*z^9 + 1109674/7*z^8 - 1995902/21*z^7 - 3889154/21*z^6 + 4123337/21*z^5 + 1762748/21*z^4 - 3465874/21*z^3 + 9767*z^2 + 1150711/21*z - 423095/21)*t^4 + (-968638/21*z^11 + 9226432/21*z^10 - 11655802/21*z^9 - 7345931/7*z^8 + 15336464/7*z^7 + 19569682/21*z^6 - 65729848/21*z^5 + 5050669/21*z^4 + 16512878/7*z^3 - 4695113/7*z^2 - 14693207/21*z + 2480518/7)*t^3 + (-1001465062/147*z^11 + 2023286521/147*z^10 + 1809296537/147*z^9 - 2255224558/49*z^8 - 127539364/49*z^7 + 2972372086/49*z^6 - 3035153185/147*z^5 - 2041428814/49*z^4 + 3262159106/147*z^3 + 490540233/49*z^2 - 1327230218/147*z + 8388970/7)*t^2 + (3300913330/49*z^11 - 9231941655/49*z^10 - 530264906/21*z^9 + 83288820770/147*z^8 - 6467078663/21*z^7 - 99751318255/147*z^6 + 96422126705/147*z^5 + 48949335691/147*z^4 - 3871769107/7*z^3 + 1855055597/147*z^2 + 27300699418/147*z - 9436457512/147)*t - 7471700899/343*z^11 + 173684332897/1029*z^10 - 9345005000/49*z^9 - 60735059891/147*z^8 + 810484148713/1029*z^7 + 131029134410/343*z^6 - 392266731070/343*z^5 + 56519003434/1029*z^4 + 892054947856/1029*z^3 - 80276392576/343*z^2 - 266442225181/1029*z + 18908091641/147)/(t^4 + (-4/7*z^11 + 4/7*z^10 - 156/7*z^9 + 236/7*z^8 + 446/7*z^7 - 906/7*z^6 - 634/7*z^5 + 1272/7*z^4 + 312/7*z^3 - 1026/7*z^2 - 86/7*z + 340/7)*t^3 + (-12753/7*z^11 + 36929/7*z^10 + 1745/7*z^9 - 109189/7*z^8 + 68529/7*z^7 + 127457/7*z^6 - 138655/7*z^5 - 8217*z^4 + 114979/7*z^3 - 8152/7*z^2 - 38686/7*z + 14045/7)*t^2 + (1433106/49*z^11 - 4459296/49*z^10 + 322006/49*z^9 + 12988072/49*z^8 - 1359272/7*z^7 - 15011026/49*z^6 + 17994600/49*z^5 + 896730/7*z^4 - 14736552/49*z^3 + 1339960/49*z^2 + 4835090/49*z - 1835562/49)*t - 1229614/7*z^11 + 27700599/49*z^10 - 3477120/49*z^9 - 80120314/49*z^8 + 62540173/49*z^7 + 13162840/7*z^6 - 16462591/7*z^5 - 5293718/7*z^4 + 93884753/49*z^3 - 9373195/49*z^2 - 30468568/49*z + 11819476/49),
  ((-172449/2*z^11 + 168525*z^10 + 125536*z^9 - 1043595/2*z^8 + 129073/2*z^7 + 582745*z^6 - 884305/2*z^5 - 637625/2*z^4 + 850485/2*z^3 + 11451*z^2 - 153673*z + 48489)*t^8 + (226397/2*z^11 - 220051*z^10 - 180013*z^9 + 1384253/2*z^8 - 65903/2*z^7 - 1597707/2*z^6 + 981611/2*z^5 + 450544*z^4 - 997273/2*z^3 - 37317*z^2 + 369929/2*z - 112011/2)*t^7 + (-36969325/14*z^11 + 80803057/14*z^10 + 27666963/7*z^9 - 131244943/7*z^8 + 12728566/7*z^7 + 337317093/14*z^6 - 11842328*z^5 - 215364455/14*z^4 + 80143339/7*z^3 + 2887070*z^2 - 4322005*z + 6438507/7)*t^6 + (712247170/7*z^11 - 2010536182/7*z^10 - 232710769/7*z^9 + 1722829011/2*z^8 - 6748970457/14*z^7 - 7202105639/7*z^6 + 14191241975/14*z^5 + 6984475915/14*z^4 - 11933017235/14*z^3 + 173313090/7*z^2 + 1997933208/7*z - 697309797/7)*t^5 + (-38300995623/98*z^11 + 149131660677/49*z^10 - 169037870789/49*z^9 - 364806065861/49*z^8 + 99599515187/7*z^7 + 673881246259/98*z^6 - 1011847290571/49*z^5 + 7061180008/7*z^4 + 766887662402/49*z^3 - 207356102615/49*z^2 - 229014461047/49*z + 113826464947/49)*t^4 + (-1831864196996/49*z^11 + 951872524493/14*z^10 + 3989943466002/49*z^9 - 23174340481709/98*z^8 - 6108627155031/98*z^7 + 31501247876351/98*z^6 - 337781474907/7*z^5 - 3358389119635/14*z^4 + 516023159919/7*z^3 + 3475434294368/49*z^2 - 3494312770693/98*z - 1875214195/2)*t^3 + (329113940650711/686*z^11 - 866822326106605/686*z^10 - 111104030310055/343*z^9 + 379096297483269/98*z^8 - 581261232264571/343*z^7 - 1617075194187911/343*z^6 + 1370796590656795/343*z^5 + 1707422929070841/686*z^4 - 337175184654811/98*z^3 - 26244425168425/343*z^2 + 404261531790092/343*z - 260017836016493/686)*t^2 + (-46989469244985/49*z^11 + 2568903734449495/686*z^10 - 156809911081531/98*z^9 - 3543531850023756/343*z^8 + 3828994690652641/343*z^7 + 1103588433172993/98*z^6 - 12701856831065435/686*z^5 - 2152384974759675/686*z^4 + 10052030463171107/686*z^3 - 838914049809280/343*z^2 - 1578977781626449/343*z + 677994017337309/343)*t)/(t^6 + (-6/7*z^11 + 6/7*z^10 - 234/7*z^9 + 354/7*z^8 + 669/7*z^7 - 1359/7*z^6 - 951/7*z^5 + 1908/7*z^4 + 468/7*z^3 - 1539/7*z^2 - 129/7*z + 510/7)*t^5 + (-34065/7*z^11 + 99084/7*z^10 + 2907/7*z^9 - 291402/7*z^8 + 188619/7*z^7 + 336642/7*z^6 - 378366/7*z^5 - 21006*z^4 + 312303/7*z^3 - 3939*z^2 - 105186/7*z + 39297/7)*t^4 + (6767678/49*z^11 - 3265729/7*z^10 + 4778910/49*z^9 + 1330926*z^8 - 56209102/49*z^7 - 73769939/49*z^6 + 100131186/49*z^5 + 27080673/49*z^4 - 80798150/49*z^3 + 10010649/49*z^2 + 3709200/7*z - 1498383/7)*t^3 + (-114914253/49*z^11 + 437965287/49*z^10 - 172121835/49*z^9 - 1214542818/49*z^8 + 1269580251/49*z^7 + 1331517294/49*z^6 - 2126350656/49*z^5 - 389744052/49*z^4 + 1687306743/49*z^3 - 272020575/49*z^2 - 531579516/49*z + 226854786/49)*t^2 + (7273380336/343*z^11 - 30569433225/343*z^10 + 16139114913/343*z^9 + 82963879506/343*z^8 - 98511969648/343*z^7 - 12661840482/49*z^6 + 159175543320/343*z^5 + 20468129355/343*z^4 - 124972194750/343*z^3 + 23219611113/343*z^2 + 38911731237/343*z - 17176498014/343)*t - 27849560777/343*z^11 + 124808502724/343*z^10 - 76080749324/343*z^9 - 334242522687/343*z^8 + 426637052622/343*z^7 + 351196608177/343*z^6 - 676415642545/343*z^5 - 9551438657/49*z^4 + 527980694942/343*z^3 - 15043484095/49*z^2 - 163298668159/343*z + 73475049573/343)),
 (((-39109*z^11 + 247576/3*z^10 + 145138/3*z^9 - 750470/3*z^8 + 175679/3*z^7 + 275821*z^6 - 704830/3*z^5 - 397852/3*z^4 + 221753*z^3 - 25123/3*z^2 - 234157/3*z + 28014)*t^7 + (86294/3*z^11 - 191663/3*z^10 - 31238*z^9 + 574096/3*z^8 - 175099/3*z^7 - 209586*z^6 + 191235*z^5 + 91561*z^4 - 536671/3*z^3 + 40148/3*z^2 + 186037/3*z - 23871)*t^6 + (-23720/3*z^11 + 55049/3*z^10 + 7522*z^9 - 163144/3*z^8 + 58957/3*z^7 + 177937/3*z^6 - 170162/3*z^5 - 71824/3*z^4 + 52739*z^3 - 15547/3*z^2 - 54154/3*z + 7308)*t^5 + (47252/21*z^11 - 37830/7*z^10 - 32378/21*z^9 + 325673/21*z^8 - 153472/21*z^7 - 110392/7*z^6 + 54326/3*z^5 + 32066/7*z^4 - 324137/21*z^3 + 29269/7*z^2 + 37262/7*z - 3022)*t^4 + (498782/21*z^11 - 1298039/21*z^10 - 424205/21*z^9 + 577345/3*z^8 - 1474250/21*z^7 - 5085322/21*z^6 + 3693407/21*z^5 + 407251/3*z^4 - 3261605/21*z^3 - 325823/21*z^2 + 50793*z - 353417/21)*t^3 + (-7642524/49*z^11 + 29818645/147*z^10 + 23143369/49*z^9 - 115790300/147*z^8 - 5122286/7*z^7 + 164958911/147*z^6 + 9252961/21*z^5 - 48245628/49*z^4 - 27100030/147*z^3 + 52882727/147*z^2 - 147472/147*z - 6776969/147)*t^2 + (-190629925/147*z^11 + 140731216/49*z^10 + 95982587/49*z^9 - 197184865/21*z^8 + 127535306/147*z^7 + 601393339/49*z^6 - 119973436/21*z^5 - 7990431*z^4 + 822261773/147*z^3 + 255414172/147*z^2 - 14421977/7*z + 58215686/147)*t + 1053057961/1029*z^11 - 2365741229/1029*z^10 - 472370560/343*z^9 + 2514314623/343*z^8 - 1237396610/1029*z^7 - 9448199129/1029*z^6 + 5393748302/1029*z^5 + 809514805/147*z^4 - 5003179471/1029*z^3 - 716685194/1029*z^2 + 608642978/343*z - 181157637/343)/(t^4 + (116*z^11 - 1972/7*z^10 - 426/7*z^9 + 5650/7*z^8 - 3070/7*z^7 - 5692/7*z^6 + 7254/7*z^5 + 1772/7*z^4 - 5850/7*z^3 + 1720/7*z^2 + 2168/7*z - 1074/7)*t^3 + (2329/7*z^11 - 9034/7*z^10 + 5816/7*z^9 + 20444/7*z^8 - 4469*z^7 - 1595*z^6 + 47805/7*z^5 - 16762/7*z^4 - 34413/7*z^3 + 24326/7*z^2 + 7668/7*z - 12771/7)*t^2 + (-558798/49*z^11 + 1333312/49*z^10 + 314140/49*z^9 - 548960/7*z^8 + 2051254/49*z^7 + 3891928/49*z^6 - 713092/7*z^5 - 1328130/49*z^4 + 4042242/49*z^3 - 1102510/49*z^2 - 1581200/49*z + 654748/49)*t - 855581/49*z^11 + 50099*z^10 - 350520/49*z^9 - 6429849/49*z^8 + 5797487/49*z^7 + 5431901/49*z^6 - 1540348/7*z^5 + 74257/7*z^4 + 8237517/49*z^3 - 3953794/49*z^2 - 2531205/49*z + 2174744/49),
  ((81205/2*z^11 - 101466*z^10 - 28334*z^9 + 590505/2*z^8 - 272829/2*z^7 - 317635*z^6 + 667249/2*z^5 + 214937/2*z^4 - 612599/2*z^3 + 43949*z^2 + 103183*z - 44921)*t^8 + (-43869/2*z^11 + 67524*z^10 - 2385/2*z^9 - 190146*z^8 + 130836*z^7 + 204195*z^6 - 246098*z^5 - 44801*z^4 + 220111*z^3 - 91679/2*z^2 - 71854*z + 34987)*t^7 + (221447/7*z^11 + 168135/14*z^10 - 412499/2*z^9 + 60422*z^8 + 3675682/7*z^7 - 1395034/7*z^6 - 4253453/7*z^5 + 2403760/7*z^4 + 2862218/7*z^3 - 237557*z^2 - 753089/7*z + 1104475/14)*t^6 + (24122093/14*z^11 - 12103195/2*z^10 + 22155843/14*z^9 + 240681687/14*z^8 - 218699451/14*z^7 - 136338229/7*z^6 + 381796127/14*z^5 + 49226161/7*z^4 - 307258877/14*z^3 + 37180897/14*z^2 + 49129933/7*z - 19392284/7)*t^5 + (-2504210523/98*z^11 + 2731044049/49*z^10 + 1894997876/49*z^9 - 8884805885/49*z^8 + 787448429/49*z^7 + 11443129455/49*z^6 - 5488988017/49*z^5 - 2093359837/14*z^4 + 10651081457/98*z^3 + 2791405885/98*z^2 - 2000178608/49*z + 878334515/98)*t^4 + (-9303893153/49*z^11 + 38020429100/49*z^10 - 18444586583/49*z^9 - 104056303140/49*z^8 + 118496155535/49*z^7 + 112650108562/49*z^6 - 193298536836/49*z^5 - 57969241185/98*z^4 + 304767661407/98*z^3 - 52841242495/98*z^2 - 94997526445/98*z + 41297907319/98)*t^3 + (751604354885/686*z^11 - 663728455093/343*z^10 - 850370761809/343*z^9 + 2328242749730/343*z^8 + 739902660002/343*z^7 - 3176555529936/343*z^6 + 47414209189/49*z^5 + 687569910667/98*z^4 - 623498426448/343*z^3 - 727484852926/343*z^2 + 324122109089/343*z + 40087794977/686)*t^2 + (1058457665551/343*z^11 - 7807682789857/686*z^10 + 2679430870439/686*z^9 + 10915666671818/343*z^8 - 10846256299829/343*z^7 - 24183772139169/686*z^6 + 36866527244377/686*z^5 + 7631993079709/686*z^4 - 29388001133623/686*z^3 + 2202792129724/343*z^2 + 4647270234773/343*z - 1953821791931/343)*t)/(t^6 + (174*z^11 - 2958/7*z^10 - 639/7*z^9 + 8475/7*z^8 - 4605/7*z^7 - 8538/7*z^6 + 10881/7*z^5 + 2658/7*z^4 - 8775/7*z^3 + 2580/7*z^2 + 3252/7*z - 1611/7)*t^5 + (750*z^11 - 21171/7*z^10 + 15144/7*z^9 + 46491/7*z^8 - 76806/7*z^7 - 21729/7*z^6 + 115314/7*z^5 - 46185/7*z^4 - 82185/7*z^3 + 61947/7*z^2 + 17553/7*z - 4575)*t^4 + (-2926766/49*z^11 + 6883837/49*z^10 + 1721245/49*z^9 - 19777056/49*z^8 + 10423648/49*z^7 + 19720746/49*z^6 - 25763231/49*z^5 - 6425344/49*z^4 + 20806397/49*z^3 - 6119453/49*z^2 - 8216098/49*z + 3483805/49)*t^3 + (-14920929/49*z^11 + 41239392/49*z^10 - 438903/7*z^9 - 108744768/49*z^8 + 90499341/49*z^7 + 92311050/49*z^6 - 173176884/49*z^5 + 7120377/49*z^4 + 132597903/49*z^3 - 65775669/49*z^2 - 40442679/49*z + 36736629/49)*t^2 + (481482087/343*z^11 - 1054572831/343*z^10 - 424925931/343*z^9 + 3136760355/343*z^8 - 1261662726/343*z^7 - 469949721/49*z^6 + 3728492826/343*z^5 + 1475111667/343*z^4 - 3090228744/343*z^3 + 635449659/343*z^2 + 1362443220/343*z - 359753976/343)*t + 1011490807/343*z^11 - 2632830664/343*z^10 - 103757090/343*z^9 + 7173010459/343*z^8 - 5160504018/343*z^7 - 6511299057/343*z^6 + 10679488921/343*z^5 + 91829525/49*z^4 - 8331917940/343*z^3 + 3496918275/343*z^2 + 2821216395/343*z - 1954628443/343))]
E4 = EllipticCurve(Ft, ainvs4)
basis4 = [E4(b) for b in basis4]

################################################################################
#         S5
################################################################################


ainvs5 = (0,
 (-9119695*z^11 - 38629081/2*z^10 + 130271713/2*z^9 + 111729963/4*z^8 - 171681891*z^7 - 41928313/4*z^6 + 658296187/4*z^5 - 423304589/4*z^4 - 534128963/4*z^3 + 337233187/4*z^2 + 142357495/4*z - 128041569/4)*t^4 + (-157998520*z^11 + 680946295*z^10 - 288065675*z^9 - 1789230478*z^8 + 1902110997*z^7 + 1791897002*z^6 - 2919123021*z^5 + 139113342*z^4 + 2563171966*z^3 - 811751556*z^2 - 799746940*z + 460934049)*t^3 + (1048756233*z^11 - 3101471961*z^10 - 62423760*z^9 + 8701072527*z^8 - 5827700298*z^7 - 9134930511*z^6 + 11339952057*z^5 + 1834435239*z^4 - 10215157365*z^3 + 2213921934*z^2 + 3333873039*z - 1641368694)*t^2 + (-1416466520*z^11 + 3610373690*z^10 + 889641732*z^9 - 10456867988*z^8 + 5098109926*z^7 + 11212474112*z^6 - 12038171992*z^5 - 3602770948*z^4 + 11023839470*z^3 - 1695298724*z^2 - 3697403990*z + 1638372904)*t,
 0,
 (-2337665198289626*z^11 + 8745512794734565/2*z^10 + 3675692819344643*z^9 - 13708231703162954*z^8 + 1626660102560737/2*z^7 + 15420088819417082*z^6 - 21766492468982751/2*z^5 - 18059368443440117/2*z^4 + 10592975701069248*z^3 + 1502365077696393/2*z^2 - 3894560882469160*z + 2236655312513635/2)*t^8 + (21337118909004745*z^11 - 28578031514171356*z^10 - 49330313223644845*z^9 + 99752227228308627*z^8 + 46907583423341970*z^7 - 118703077839048143*z^6 + 35114260854846593*z^5 + 104469261780814280*z^4 - 42355906883392263*z^3 - 32229457528635962*z^2 + 19767365809008825*z + 1127549222512279)*t^7 + (-45203670974113407/2*z^11 - 82960225117473641*z^10 + 419792820909216293/2*z^9 + 295583487133692695/2*z^8 - 1184896687704940931/2*z^7 - 189018132973535467/2*z^6 + 1208757782057399343/2*z^5 - 330909866348020449*z^4 - 497893860098991720*z^3 + 575193167891938967/2*z^2 + 136703014193776940*z - 114426634958922503)*t^6 + (-319438620062928513*z^11 + 1104641066950093148*z^10 - 203714215798058616*z^9 - 3008324647300345100*z^8 + 2541870253720391209*z^7 + 3093549043625684665*z^6 - 4360441062505384367*z^5 - 247569178602811982*z^4 + 3878235737859235466*z^3 - 1032424522983077119*z^2 - 1238177618931254715*z + 659918223571638416)*t^5 + (1257310904151271984*z^11 - 3247662394302637045*z^10 - 729889883348813376*z^9 + 9378090270185893431*z^8 - 4731143430152200950*z^7 - 10036200175359545264*z^6 + 21857850958833882209/2*z^5 + 6228892597776639119/2*z^4 - 9991079887819907891*z^3 + 1600944652565242152*z^2 + 6683519843647822637/2*z - 1497232527607052173)*t^4 + (-1697732479848759823*z^11 + 3770144166666041283*z^10 + 1841956428794109453*z^9 - 11286217366431182238*z^8 + 3439849397044241496*z^7 + 12355261696457853726*z^6 - 11271832765853780176*z^5 - 5401904847935587390*z^4 + 10542281067246705609*z^3 - 784827252659397801*z^2 - 3655945520587539655*z + 1406558903152343619)*t^3 + (748735044068809266*z^11 - 1425424668939316402*z^10 - 1142691571696699549*z^9 + 4446317056316097662*z^8 - 379649425336427393*z^7 - 4987378564190830549*z^6 + 3626643159050606268*z^5 + 2843898150683894675*z^4 - 3511968295125411898*z^3 - 185012593943826012*z^2 + 1281996589666915087*z - 383034818623903656)*t^2,
 (-346104301295640829351431/4*z^11 + 187795026648689911092362*z^10 + 99936656884241459905560*z^9 - 2261864783782826714796143/4*z^8 + 617797279387140926454745/4*z^7 + 1242454713436063221193113/2*z^6 - 1099625982187028850091433/2*z^5 - 1135114165420489095209417/4*z^4 + 1032859045118783534955177/2*z^3 - 121023214439093337252133/4*z^2 - 721070431153339889440693/4*z + 269333269741333952933989/4)*t^12 + (1753133273364342700249489*z^11 - 3479428454098598059254700*z^10 - 2478078339219595018339720*z^9 + 10728395918445154685292291*z^8 - 1568885150333825304441573*z^7 - 11953667442644954199923988*z^6 + 9295382507852064128478211*z^5 + 6382954962103901779493273*z^4 - 8903084978703248669360962*z^3 - 115677923443363815567502*z^2 + 3199232389255365032891825*z - 1038714149428366734070853)*t^11 + (-28014095756071709686399529/2*z^11 + 49093897789248819586635073/2*z^10 + 24327595435421795456047374*z^9 - 156872172995020221859857569/2*z^8 - 6112837046660377672299759/2*z^7 + 89179615467686615255081187*z^6 - 111675212770226816857180811/2*z^5 - 57324904146713129688866923*z^4 + 55541800904269855437003189*z^3 + 16410102823507338400994609/2*z^2 - 42065080415023093817051677/2*z + 5046319578802196355007767)*t^10 + (55187541671770659317271945*z^11 - 76148951397693069466761750*z^10 - 124481826810642296531464894*z^9 + 263003227998335525208111107*z^8 + 110620244468944408011754535*z^7 - 311364000474989853801360419*z^6 + 103474292847376947823510736*z^5 + 265861433613647182138033388*z^4 - 120255790806130556504765488*z^3 - 78361452012776634198886886*z^2 + 54236372700597968227642218*z + 683212286031558560961859)*t^9 + (-101317749253633156771014033*z^11 + 183163612392786330632015773/4*z^10 + 1437655740803610041556548895/4*z^9 - 272413659521420925712580530*z^8 - 1307409669050505547870440881/2*z^7 + 1555076687753448203357220613/4*z^6 + 1370767435197031608469479369/4*z^5 - 2683791725770917131969504983/4*z^4 - 459687899136335889860033333/2*z^3 + 354291209156287749647833406*z^2 + 62617240927408847075071921/2*z - 190527585235447264835912217/2)*t^8 + (18087250157962612942083741*z^11 + 360146185886156829016698106*z^10 - 576939240906935356245304040*z^9 - 775810355764630270722245909*z^8 + 1882185253259651726179641778*z^7 + 647018257198855740688375361*z^6 - 2148084958098087585397392033*z^5 + 836199012621705398355245465*z^4 + 1806517584835955804050882070*z^3 - 887689743267106347479960895*z^2 - 518365862097056948891387681*z + 385327277904265584599927859)*t^7 + (489629011731576874280411603/2*z^11 - 2105569327017549740529500297/2*z^10 + 886389873065874213614700325/2*z^9 + 5534201740164894204725220519/2*z^8 - 2936444864755884648487905962*z^7 - 2771942471725538436094796068*z^6 + 9020244366137330484015615569/2*z^5 - 211343555192334056571791404*z^4 - 3960621712867661780065393385*z^3 + 2505582493547173673410735321/2*z^2 + 1235997195595935299966991356*z - 1423907212075829882547299335/2)*t^6 + (-376074193695086994190697229*z^11 + 1168512052868620661851145748*z^10 - 56091052378232806689596317*z^9 - 3246273437584087146293790985*z^8 + 2359917849930299092858226943*z^7 + 3385314449479857426016685599*z^6 - 4385742361125298534483282279*z^5 - 548174579224206769777227551*z^4 + 3933217115777961694228155155*z^3 - 920051923218376849056482991*z^2 - 1273961984006506522790375649*z + 644941095883070747442851841)*t^5 + (709888777190284449726444077/4*z^11 - 1906768319882035732969433027/4*z^10 - 155159443596485260100251265/2*z^9 + 5458599149252437469661593297/4*z^8 - 3021684372580118550359966051/4*z^7 - 1452183090109612281781863881*z^6 + 6584806911539473049045318139/4*z^5 + 404059483488822987290141446*z^4 - 2995745312735086544761695245/2*z^3 + 1067554578818812560552019741/4*z^2 + 1988570323824409791263284403/4*z - 459230143716526341923476573/2)*t^4)

basis5 = [((-1492436*z^11 + 22799381*z^10 - 25596372*z^9 - 53519107*z^8 + 96698524*z^7 + 48646010*z^6 - 120813937*z^5 + 33176857*z^4 + 102963429*z^3 - 44340601*z^2 - 30424611*z + 20737918)*t^4 + (110424156*z^11 - 402758660*z^10 + 99493295*z^9 + 1086739437*z^8 - 978760386*z^7 - 1110057053*z^6 + 1625698419*z^5 + 45035734*z^4 - 1440763675*z^3 + 403605139*z^2 + 457101236*z - 248998868)*t^3 + (-560671888*z^11 + 1613811556*z^10 + 94985618*z^9 - 4552589657*z^8 + 2903392877*z^7 + 4797512916*z^6 - 5811659049*z^5 - 1066784565*z^4 + 5248957532*z^3 - 1084515439*z^2 - 1720697650*z + 833230650)*t^2 + (708233260*z^11 - 1805186845*z^10 - 444820866*z^9 + 5228433994*z^8 - 2549054963*z^7 - 5606237056*z^6 + 6019085996*z^5 + 1801385474*z^4 - 5511919735*z^3 + 847649362*z^2 + 1848701995*z - 819186452)*t,
  (45953094752*z^11 - 51730442881*z^10 - 119907369953*z^9 + 385737343241/2*z^8 + 148078692069*z^7 - 473144749049/2*z^6 + 20028347479*z^5 + 488303057205/2*z^4 - 88327848039/2*z^3 - 182841868219/2*z^2 + 57811404095/2*z + 12255839507)*t^6 + (-237865402677*z^11 + 19824433265*z^10 + 1931784266643/2*z^9 - 443282803299*z^8 - 3910083522233/2*z^7 + 742176249612*z^6 + 2602771933055/2*z^5 - 1745779435988*z^4 - 959928117001*z^3 + 2056128605741/2*z^2 + 195582749005*z - 622685134827/2)*t^5 + (324083071907/2*z^11 + 2931881793505/2*z^10 - 5435325496279/2*z^9 - 6019192998035/2*z^8 + 8423243988712*z^7 + 2372086882669*z^6 - 9269042646171*z^5 + 4066882686202*z^4 + 7745367010962*z^3 - 8023727495077/2*z^2 - 4385822372225/2*z + 3383050788761/2)*t^4 + (1501291191701/2*z^11 - 4471049781590*z^10 + 6178876253865/2*z^9 + 22533568007111/2*z^8 - 14961857740039*z^7 - 21834164314557/2*z^6 + 20871785548390*z^5 - 6131586800353/2*z^4 - 36204354051649/2*z^3 + 13247236612449/2*z^2 + 11040639622481/2*z - 6851985422359/2)*t^3 + (-994981739955*z^11 + 7560957454869/2*z^10 - 2215085126051/2*z^9 - 10130790940627*z^8 + 9545970326893*z^7 + 20593206482597/2*z^6 - 31013838996035/2*z^5 - 220497149327/2*z^4 + 13708455986071*z^3 - 7952592867135/2*z^2 - 4329671251906*z + 2395264523736)*t^2),
 ((-6064322*z^11 + 29333725*z^10 - 15594782*z^9 - 75810112*z^8 + 88617431*z^7 + 74886406*z^6 - 130673894*z^5 + 11563336*z^4 + 114003263*z^3 - 38339818*z^2 - 35230909*z + 20902786)*t^4 + (121129328*z^11 - 406795156*z^10 + 60408750*z^9 + 1113720314*z^8 - 905878947*z^7 - 1149571346*z^6 + 1584966727*z^5 + 117457824*z^4 - 1412655269*z^3 + 364395766*z^2 + 452681721*z - 238138547)*t^3 + (-559526779*z^11 + 1587962054*z^10 + 126185843*z^9 - 4492809867*z^8 + 2789366944*z^7 + 4743845134*z^6 - 5672011625*z^5 - 1108467024*z^4 + 5130139007*z^3 - 1031822848*z^2 - 1685786543*z + 808977421)*t^2 + (708233260*z^11 - 1805186845*z^10 - 444820866*z^9 + 5228433994*z^8 - 2549054963*z^7 - 5606237056*z^6 + 6019085996*z^5 + 1801385474*z^4 - 5511919735*z^3 + 847649362*z^2 + 1848701995*z - 819186452)*t,
  (-192494553733/2*z^11 + 167377301529*z^10 + 337936808955/2*z^9 - 536077420788*z^8 - 27219277585*z^7 + 1220584081051/2*z^6 - 376345441314*z^5 - 396473485537*z^4 + 375429614148*z^3 + 59308411434*z^2 - 285433880247/2*z + 66742474717/2)*t^6 + (1242439823233/2*z^11 - 834963570112*z^10 - 1432175259935*z^9 + 2910781280407*z^8 + 1351704104107*z^7 - 6923358849113/2*z^6 + 2077747148687/2*z^5 + 6071820915041/2*z^4 - 1247164782682*z^3 - 1863634862887/2*z^2 + 579582085250*z + 29909845497)*t^5 + (-2118536226597/2*z^11 + 275140156851*z^10 + 4041085582604*z^9 - 2392308529562*z^8 - 15620599063909/2*z^7 + 3668517787102*z^6 + 4736386966367*z^5 - 7410673348764*z^4 - 6757787607809/2*z^3 + 8319569366101/2*z^2 + 610774710840*z - 2399126124479/2)*t^4 + (-231519856127/2*z^11 + 3391823570947*z^10 - 8477207276713/2*z^9 - 15572645392703/2*z^8 + 15260455651903*z^7 + 13879729815301/2*z^6 - 18530083999812*z^5 + 11458126527267/2*z^4 + 31489485322351/2*z^3 - 14140534426123/2*z^2 - 9226969608437/2*z + 6461310185379/2)*t^3 + (994981739955*z^11 - 7560957454869/2*z^10 + 2215085126051/2*z^9 + 10130790940627*z^8 - 9545970326893*z^7 - 20593206482597/2*z^6 + 31013838996035/2*z^5 + 220497149327/2*z^4 - 13708455986071*z^3 + 7952592867135/2*z^2 + 4329671251906*z - 2395264523736)*t^2),
 ((-2963500*z^11 + 28624495*z^10 - 27541357*z^9 - 69052387*z^8 + 111879252*z^7 + 64434859*z^6 - 144966007*z^5 + 33331782*z^4 + 124265469*z^3 - 50667151*z^2 - 37127969*z + 24490913)*t^4 + (119002834*z^11 - 433462847*z^10 + 106414642*z^9 + 1169854245*z^8 - 1052014667*z^7 - 1195156291*z^6 + 1748694546*z^5 + 49654728*z^4 - 1549902265*z^3 + 433662999*z^2 + 491801038*z - 267762353)*t^3 + (-573162590*z^11 + 1655585218*z^10 + 88996236*z^9 - 4667043360*z^8 + 2995977656*z^7 + 4915714146*z^6 - 5974114944*z^5 - 1079228164*z^4 + 5393796912*z^3 - 1121705802*z^2 - 1767135839*z + 857614429)*t^2 + (708233260*z^11 - 1805186845*z^10 - 444820866*z^9 + 5228433994*z^8 - 2549054963*z^7 - 5606237056*z^6 + 6019085996*z^5 + 1801385474*z^4 - 5511919735*z^3 + 847649362*z^2 + 1848701995*z - 819186452)*t,
  (39839716223/2*z^11 - 12045273378*z^10 - 66423340467*z^9 + 60373000807*z^8 + 227858453453/2*z^7 - 82349218526*z^6 - 50089342321*z^5 + 252059787805/2*z^4 + 30587316018*z^3 - 125729151461/2*z^2 - 3827978355/2*z + 31385373517/2)*t^6 + (-223111132279/2*z^11 - 199850731171/2*z^10 + 1210131354285/2*z^9 + 36594156319*z^8 - 2880926167595/2*z^7 + 271243263277/2*z^6 + 1229222904224*z^5 - 2062440767737/2*z^4 - 1947526073563/2*z^3 + 1453297707757/2*z^2 + 243793435711*z - 510490311065/2)*t^5 + (41319491822*z^11 + 1303743024682*z^10 - 3975282742865/2*z^9 - 5697993408051/2*z^8 + 13210676881675/2*z^7 + 4827392392697/2*z^6 - 7632559753126*z^5 + 2845811366671*z^4 + 6432502612067*z^3 - 6209053545051/2*z^2 - 3707667796791/2*z + 1361256678089)*t^4 + (1370154451799/2*z^11 - 3972514121289*z^10 + 5338456905341/2*z^9 + 20081819114693/2*z^8 - 13137300061382*z^7 - 19506852673203/2*z^6 + 18436758490640*z^5 - 5175876317815/2*z^4 - 32006631366353/2*z^3 + 11606637389445/2*z^2 + 9775550546587/2*z - 6037482052119/2)*t^3 + (-994981739955*z^11 + 7560957454869/2*z^10 - 2215085126051/2*z^9 - 10130790940627*z^8 + 9545970326893*z^7 + 20593206482597/2*z^6 - 31013838996035/2*z^5 - 220497149327/2*z^4 + 13708455986071*z^3 - 7952592867135/2*z^2 - 4329671251906*z + 2395264523736)*t^2),
 (((-551561666415455707/19318309922*z^11 + 3428425585706889067/38636619844*z^10 - 42052566694441981/9659154961*z^9 - 9524545526853848313/38636619844*z^8 + 1733511302929209298/9659154961*z^7 + 85614454201920279/333074309*z^6 - 3220935910285314832/9659154961*z^5 - 27765973206119235/666148618*z^4 + 5774345949413753219/19318309922*z^3 - 93071267147587297/1332297236*z^2 - 3740166755609160649/38636619844*z + 946180968671502499/19318309922)*t^6 + (4122532578037331809/9659154961*z^11 - 46245474532676702707/38636619844*z^10 - 4491756618049582223/38636619844*z^9 + 131171442061824864903/38636619844*z^8 - 19885974505569812454/9659154961*z^7 - 34682840733306918537/9659154961*z^6 + 164019468825876615831/38636619844*z^5 + 33753128787240989537/38636619844*z^4 - 37133230200310092245/9659154961*z^3 + 14582230956135549987/19318309922*z^2 + 48910370520048096055/38636619844*z - 23286087471255478493/38636619844)*t^5 + (-22686774664569540028/9659154961*z^11 + 59539127608107426251/9659154961*z^10 + 23728530973321923525/19318309922*z^9 - 342635490347283505239/19318309922*z^8 + 179731295849352983939/19318309922*z^7 + 365835613256366644699/19318309922*z^6 - 405033161139613976431/19318309922*z^5 - 54372089883598542132/9659154961*z^4 + 369550845503086788373/19318309922*z^3 - 61974708041769366403/19318309922*z^2 - 123209206335835679311/19318309922*z + 55908308062078392711/19318309922)*t^4 + (120242460030300166587/19318309922*z^11 - 300583839016425910197/19318309922*z^10 - 41865404779997827637/9659154961*z^9 + 1748945581329548719705/38636619844*z^8 - 809013530022897529575/38636619844*z^7 - 1880690864746550111535/38636619844*z^6 + 494247638377950949499/9659154961*z^5 + 634612083677013954043/38636619844*z^4 - 1815072687483216620809/38636619844*z^3 + 130712401712600004353/19318309922*z^2 + 611318474629128470589/38636619844*z - 66591457543061724322/9659154961)*t^3 + (-315870433088252614019/38636619844*z^11 + 759103101974803179741/38636619844*z^10 + 131221672710272959843/19318309922*z^9 - 1114451947996521826307/19318309922*z^8 + 916344985389180385409/38636619844*z^7 + 2410906441320889974609/38636619844*z^6 - 2423842854220267900651/38636619844*z^5 - 223229076108525807481/9659154961*z^4 + 559450416973703065104/9659154961*z^3 - 275071094750275171705/38636619844*z^2 - 190118592074523829619/9659154961*z + 319351717343231639283/38636619844)*t^2 + (167201140991874808497/38636619844*z^11 - 96929295936913496931/9659154961*z^10 - 39637363714033047508/9659154961*z^9 + 574129573023112201865/19318309922*z^8 - 208729399077443002227/19318309922*z^7 - 312178792319432586702/9659154961*z^6 + 1203104011674004533625/38636619844*z^5 + 500062040694948184523/38636619844*z^4 - 1116916133040784583269/38636619844*z^3 + 57018430635857549495/19318309922*z^2 + 191448925080533101331/19318309922*z - 154935326090036008713/38636619844)*t)/(t^2 + (-112191/98281*z^11 + 16849/3389*z^10 - 207805/98281*z^9 - 1442488/98281*z^8 + 1893428/98281*z^7 + 739960/98281*z^6 - 2274771/98281*z^5 + 887425/98281*z^4 + 1220273/98281*z^3 - 563095/98281*z^2 - 416428/98281*z + 284661/98281)*t + 20783227773/19318309922*z^11 - 120519628145/19318309922*z^10 + 212002207123/19318309922*z^9 - 11699259985/1332297236*z^8 + 72234591051/9659154961*z^7 - 66347570856/9659154961*z^6 - 550232039861/38636619844*z^5 + 1138789016603/38636619844*z^4 - 184577418417/9659154961*z^3 - 447772203571/38636619844*z^2 + 687669557421/38636619844*z - 237235096749/38636619844),
  ((-140647264986375434695886549/7594491269776328*z^11 + 135076998090547805514542249/949311408722041*z^10 - 114620347414318471165074146/949311408722041*z^9 - 2654679835066220567774025211/7594491269776328*z^8 + 495936700591502422534361738/949311408722041*z^7 + 1259001654407725339932067295/3797245634888164*z^6 - 2643253993006120299016707121/3797245634888164*z^5 + 523529229097535985450289677/3797245634888164*z^4 + 4555830168275579203281384425/7594491269776328*z^3 - 1784821135740522811956929257/7594491269776328*z^2 - 1372424250374203374412960657/7594491269776328*z + 110604435074634944133750635/949311408722041)*t^9 + (1807926741013419893453729975/1898622817444082*z^11 - 26808507102074656707843986913/7594491269776328*z^10 + 14238412110705128916415812379/15188982539552656*z^9 + 144271474516519142324102720429/15188982539552656*z^8 - 33088663086320741665415733503/3797245634888164*z^7 - 73536870474336245984204056223/7594491269776328*z^6 + 108919020247802947995916920383/7594491269776328*z^5 + 262676644620546780175638198/949311408722041*z^4 - 24107722749671287046641101095/1898622817444082*z^3 + 27404083003858775890838790607/7594491269776328*z^2 + 61076095614612822063850277797/15188982539552656*z - 16740681160759971166720246551/7594491269776328)*t^8 + (-145742726843174415079094495953/15188982539552656*z^11 + 220689578675749289426498938249/7594491269776328*z^10 - 1444684271713978727942657469/3797245634888164*z^9 - 77024681726766829238796689461/949311408722041*z^8 + 859608824729176182467338510909/15188982539552656*z^7 + 1289639493323672222580676574089/15188982539552656*z^6 - 817344745874223466789130814615/7594491269776328*z^5 - 234736796546836558094063510245/15188982539552656*z^4 + 367330502976316421961903285781/3797245634888164*z^3 - 330894787870199288145105287025/15188982539552656*z^2 - 29859311166336971868186418606/949311408722041*z + 119237686238869469623358561149/7594491269776328)*t^7 + (637575285943243370034044346523/15188982539552656*z^11 - 218235170957804577125073299593/1898622817444082*z^10 - 58070815819763494436581754197/3797245634888164*z^9 + 1244299649709511941549439767933/3797245634888164*z^8 - 359214917196216908217294987629/1898622817444082*z^7 - 5281885503271822994145814358127/15188982539552656*z^6 + 6102983162014688214229359761919/15188982539552656*z^5 + 693368910189074342134006268607/7594491269776328*z^4 - 1385251178430917409136992730473/3797245634888164*z^3 + 516724480840580204034356529631/7594491269776328*z^2 + 1832428428334605760098858840583/15188982539552656*z - 214561773058878736961662290119/3797245634888164)*t^6 + (-362528448265909164249894500645/3797245634888164*z^11 + 469464523661715941108332468851/1898622817444082*z^10 + 103479759455555211871424344699/1898622817444082*z^9 - 677415548232211731474325423091/949311408722041*z^8 + 5504767631227022642178957019891/15188982539552656*z^7 + 5797366650084219389388768360207/7594491269776328*z^6 - 12661711005823135411912682595705/15188982539552656*z^5 - 3572502255424759700370606476505/15188982539552656*z^4 + 5785645122262838936808985702331/7594491269776328*z^3 - 1868915903730909741978883140549/15188982539552656*z^2 - 3868180816127766859967403319211/15188982539552656*z + 868433170065432969840144273755/7594491269776328)*t^5 + (905707608447198641248834986057/7594491269776328*z^11 - 4601179390256446526768272180049/15188982539552656*z^10 - 1159795152002298798647077617543/15188982539552656*z^9 + 13337042685321597490571560491737/15188982539552656*z^8 - 6443521596873492965644150000969/15188982539552656*z^7 - 1788498366808560107401331163029/1898622817444082*z^6 + 1913106880379447927643715684361/1898622817444082*z^5 + 1159556149807102789712397352905/3797245634888164*z^4 - 7010771203795392967188951033037/7594491269776328*z^3 + 2132464883047917597255457881171/15188982539552656*z^2 + 40571158151170579922115964397/130939504651316*z - 2079325372293291821437060639275/15188982539552656)*t^4 + (-1240247364176049485115122606021/15188982539552656*z^11 + 3216598214507882631069599882373/15188982539552656*z^10 + 350934787053452110336257364879/7594491269776328*z^9 -
9279940111421229656463375561047/15188982539552656*z^8 + 4729302932758450567450370827785/15188982539552656*z^7 + 9925302191266499635295181535513/15188982539552656*z^6 - 678395396428609310843281897721/949311408722041*z^5 - 3046869932079399156345973561665/15188982539552656*z^4 + 619865866112129979517083152209/949311408722041*z^3 - 804170942038016037314181036195/7594491269776328*z^2 - 3314521657825728116747834513947/15188982539552656*z + 744962102401441559796898320815/7594491269776328)*t^3 + (406875939966634492830131475155/15188982539552656*z^11 - 69054960965197654712520297847/949311408722041*z^10 - 80572601062157833410215153363/7594491269776328*z^9 + 3155495942758910975263874783053/15188982539552656*z^8 - 223680410418559022221049825005/1898622817444082*z^7 - 419081919170334590021593105693/1898622817444082*z^6 + 480267615559835847504947943253/1898622817444082*z^5 + 451500195506875622231157150383/7594491269776328*z^4 - 3491601518336569976314137357105/15188982539552656*z^3 + 638748867506098468080804510101/15188982539552656*z^2 + 1156473703787932719633769416161/15188982539552656*z - 33651640300423353936071200297/949311408722041)*t^2)/(t^3 + (-336573/196562*z^11 + 50547/6778*z^10 - 623415/196562*z^9 - 2163732/98281*z^8 + 2840142/98281*z^7 + 1109940/98281*z^6 - 6824313/196562*z^5 + 2662275/196562*z^4 + 3660819/196562*z^3 - 1689285/196562*z^2 - 624642/98281*z + 853983/196562)*t^2 + (62349683319/19318309922*z^11 - 361558884435/19318309922*z^10 + 636006621369/19318309922*z^9 - 35097779955/1332297236*z^8 + 216703773153/9659154961*z^7 - 199042712568/9659154961*z^6 - 1650696119583/38636619844*z^5 + 3416367049809/38636619844*z^4 - 553732255251/9659154961*z^3 - 1343316610713/38636619844*z^2 + 2063008672263/38636619844*z - 711705290247/38636619844)*t + 99650613684794837/7594491269776328*z^11 - 279783386067938711/3797245634888164*z^10 + 1298144393768857803/7594491269776328*z^9 - 288247155305889101/1898622817444082*z^8 - 176062530203346829/1898622817444082*z^7 + 1253362053052413591/3797245634888164*z^6 - 429626119989895773/1898622817444082*z^5 - 135864060385052027/1898622817444082*z^4 + 1566247930081733493/7594491269776328*z^3 - 749229712634907693/7594491269776328*z^2 + 742879587229451/1898622817444082*z + 8592809188197122/949311408722041)),
 (((29414098949624577702722/80295540171314329*z^11 + 1111599976991895914532617/80295540171314329*z^10 - 1675568503034914539791116/80295540171314329*z^9 - 2438816228546527809548462/80295540171314329*z^8 + 5599223409467371701110207/80295540171314329*z^7 + 2073652700548407929514048/80295540171314329*z^6 - 6504998557190519238748560/80295540171314329*z^5 + 2373903303243158270686122/80295540171314329*z^4 + 5474543209415537472817286/80295540171314329*z^3 - 2617939677079931333970511/80295540171314329*z^2 - 1579880887045105459390340/80295540171314329*z + 1152024481891235723152868/80295540171314329)*t^6 + (10204513523309245445146443/80295540171314329*z^11 - 39303239272641403735265061/80295540171314329*z^10 + 12096655084958325371390268/80295540171314329*z^9 + 105091025661879653493318258/80295540171314329*z^8 - 100441341141215596464978409/80295540171314329*z^7 - 106634982829751673145985035/80295540171314329*z^6 + 162043305153043143543909285/80295540171314329*z^5 + 105211704692822839770032/80295540171314329*z^4 - 143134476173120796638941474/80295540171314329*z^3 + 41964465573217787473825492/80295540171314329*z^2 + 45143228318755391361832341/80295540171314329*z - 25095050519762650545310419/80295540171314329)*t^5 + (-112953345772182837094296298/80295540171314329*z^11 + 331501642636741699878312592/80295540171314329*z^10 + 10249689026513730765115676/80295540171314329*z^9 - 931454213494786915712422644/80295540171314329*z^8 + 615512696401534030494337950/80295540171314329*z^7 + 978924118610635924403518422/80295540171314329*z^6 - 1206984065460254445038117765/80295540171314329*z^5 - 202500362830002764893452058/80295540171314329*z^4 + 1088051723883486242771183468/80295540171314329*z^3 - 232773633561464975300291453/80295540171314329*z^2 - 355538490850311410368015786/80295540171314329*z + 174245595250481828600052813/80295540171314329)*t^4 + (439445151175397647991179063/80295540171314329*z^11 - 1135121198774987921535085775/80295540171314329*z^10 - 255067183758097843563526046/80295540171314329*z^9 + 3277801824770212840039304708/80295540171314329*z^8 - 1653719499197813988787194656/80295540171314329*z^7 - 3507810766804481167972840122/80295540171314329*z^6 + 3819928960081596735168858076/80295540171314329*z^5 + 1088475263917080319353678577/80295540171314329*z^4 - 3492119387693816142505036732/80295540171314329*z^3 + 559609550669826294615864285/80295540171314329*z^2 + 1168019220473434275353545747/80295540171314329*z - 523326911680612079680593198/80295540171314329)*t^3 + (-720860203755154424117403814/80295540171314329*z^11 + 1702188685424981623465322202/80295540171314329*z^10 + 640960585739299449907364704/80295540171314329*z^9 - 5019084032691959698918781142/80295540171314329*z^8 + 1946512716753885547639721020/80295540171314329*z^7 + 5443285045279354378700200417/80295540171314329*z^6 - 5360475215047044535663316712/80295540171314329*z^5 - 2096477232787807130133556761/80295540171314329*z^4 + 4962245767720550810868564666/80295540171314329*z^3 - 560169185145202655393991291/80295540171314329*z^2 - 1693472166780492843975450857/80295540171314329*z + 698611994262679336131646291/80295540171314329)*t^2 + (420202024249856444308496525/80295540171314329*z^11 - 915699350047717081377387507/80295540171314329*z^10 - 480176388586003775973734175/80295540171314329*z^9 + 2754381980534266230719359446/80295540171314329*z^8 - 767795063180134831586082947/80295540171314329*z^7 - 3024077444802836111671694692/80295540171314329*z^6 + 2691039554249150749311147957/80295540171314329*z^5 + 1370919684188771415036179821/80295540171314329*z^4 - 2525674466241790991482511716/80295540171314329*z^3 + 155213146938252685582386968/80295540171314329*z^2 + 880582467400007826479111177/80295540171314329*z - 330688819560996607844574070/80295540171314329)*t)/(t^2 + (-265668968/283364677*z^11 + 897793448/283364677*z^10 + 640723708/283364677*z^9 - 4629082306/283364677*z^8 + 3097405026/283364677*z^7 + 5285249696/283364677*z^6 - 6236472756/283364677*z^5 - 889649148/283364677*z^4 + 5689114380/283364677*z^3 - 776789388/283364677*z^2 - 2575590802/283364677*z + 1231087740/283364677)*t + 427262504603669329/
80295540171314329*z^11 - 1598639614644561069/80295540171314329*z^10 + 1526458830616449450/80295540171314329*z^9 + 1343209296751123879/80295540171314329*z^8 - 2693819007413510368/80295540171314329*z^7 - 162378096882430457/80295540171314329*z^6 + 2253021613683880837/80295540171314329*z^5 - 625263648505344828/80295540171314329*z^4 - 1631524429751787648/80295540171314329*z^3 + 629226980977638344/80295540171314329*z^2 + 505109673083249122/80295540171314329*z - 303302452371286221/80295540171314329),
  ((4130134476096651748211637553822699563/45505839610370019005113466*z^11 - 5905746303703007957056189202725804629/45505839610370019005113466*z^10 - 9027353832632135510282299643696212119/45505839610370019005113466*z^9 + 10072876140003119480773516292582573658/22752919805185009502556733*z^8 + 3642477140818414063867353831910689394/22752919805185009502556733*z^7 - 11852013494820889966207564657568707462/22752919805185009502556733*z^6 + 4459674166188532254994523335645278168/22752919805185009502556733*z^5 + 19494462607819122607095729130592563691/45505839610370019005113466*z^4 - 4996623972450526385098188318003613885/22752919805185009502556733*z^3 - 5401293878661177201175515258891773521/45505839610370019005113466*z^2 + 2173746248898385032185858036612334998/22752919805185009502556733*z - 77913180482266046189236298407120324/22752919805185009502556733)*t^9 + (-21340307721329300206285196705276432405/22752919805185009502556733*z^11 + 33378885149548477094753139421055057089/45505839610370019005113466*z^10 + 65895013849412505801648474317453155451/22752919805185009502556733*z^9 - 146293078538428091785631285766040345013/45505839610370019005113466*z^8 - 103921488996399017807208947880403171578/22752919805185009502556733*z^7 + 95588065757944368546503217441923834890/22752919805185009502556733*z^6 + 64531358370491224330460296735559754409/45505839610370019005113466*z^5 - 127618166193532981893703149442738571161/22752919805185009502556733*z^4 - 14644482903345831941864550607906413464/22752919805185009502556733*z^3 + 58855307060755736115094506496696940576/22752919805185009502556733*z^2 - 6426028767475724500434207565666995265/45505839610370019005113466*z - 13020681449318817311128616340144276549/22752919805185009502556733)*t^8 + (51826775433176519955967810560611674356/22752919805185009502556733*z^11 + 111732665803120829857097581772426635926/22752919805185009502556733*z^10 - 372014606199009659638990335512195042919/22752919805185009502556733*z^9 - 326367273276361443694170350606604539661/45505839610370019005113466*z^8 + 982236348152636786931941685226165555871/22752919805185009502556733*z^7 + 64026137254686743811075013476661783762/22752919805185009502556733*z^6 - 1882182567796951112415330378670083796059/45505839610370019005113466*z^5 + 606100347990095833011514130980208896116/22752919805185009502556733*z^4 + 1530840117196618895774163422432232929833/45505839610370019005113466*z^3 - 967520188992734350609667003308979234641/45505839610370019005113466*z^2 - 408359303581599543773201487899149957625/45505839610370019005113466*z + 183886057836708836021367136362313002835/22752919805185009502556733)*t^7 + (186272892828267964779536300341567973349/22752919805185009502556733*z^11 - 2548643521130913662289572570356363706651/45505839610370019005113466*z^10 + 996123391329023894238737763372181949560/22752919805185009502556733*z^9 + 3164807015991628165814425766192045498558/22752919805185009502556733*z^8 - 9005758041247735804440637811877767153399/45505839610370019005113466*z^7 - 3029686781396650819907523612954203302130/22752919805185009502556733*z^6 + 12226540437997585579897617331571791697095/45505839610370019005113466*z^5 - 1081392505978324063653899020931378816460/22752919805185009502556733*z^4 - 10564297516913125359165023725633330768277/45505839610370019005113466*z^3 + 4025214614271037568660108976768674159989/45505839610370019005113466*z^2 + 1599346081589059498251740640097678251074/22752919805185009502556733*z - 1014991871663063781750622652538056619220/22752919805185009502556733)*t^6 + (-1275491710602198760995905361761482921923/22752919805185009502556733*z^11 + 4637210826765125788214151812981307223866/22752919805185009502556733*z^10 - 1128707206477513019427215294367269300592/22752919805185009502556733*z^9 - 25037832913229965389022117668400595444279/45505839610370019005113466*z^8 + 22470060475618112603434547010849387414413/45505839610370019005113466*z^7 + 25585584599390758012734772337891033101667/45505839610370019005113466*z^6 - 37388128791310923221324103770517736537623/45505839610370019005113466*z^5 - 1096023354747857129867614202457974023863/45505839610370019005113466*z^4 +
16571025041537562210786177576143456585241/22752919805185009502556733*z^3 - 9258629076117024943076039645674335453183/45505839610370019005113466*z^2 - 5259233458645455337104111617125714870181/22752919805185009502556733*z + 2861469977908054778998188417553821940102/22752919805185009502556733)*t^5 + (5521597882215565659736411983815340122477/45505839610370019005113466*z^11 - 16373453581070292409035564844174642866541/45505839610370019005113466*z^10 - 133191263304161619308152458140362753579/22752919805185009502556733*z^9 + 22955034567769846995489639161669057915758/22752919805185009502556733*z^8 - 15448099129284869829402364784378389701006/22752919805185009502556733*z^7 - 48181098132693206715670039919138027322597/45505839610370019005113466*z^6 + 29978286547475395110447558380618164441411/22752919805185009502556733*z^5 + 4785592801003655016004905617234000260839/22752919805185009502556733*z^4 - 53995697605335421208750564607959661623443/45505839610370019005113466*z^3 + 5878006637910543338367834470814617210123/22752919805185009502556733*z^2 + 17614645844381871255333639700173415806903/45505839610370019005113466*z - 8686278984322480528659947439486487398191/45505839610370019005113466)*t^4 + (-5349013373264552765802587095695171976697/45505839610370019005113466*z^11 + 7066304394992370513203758105036660766549/22752919805185009502556733*z^10 + 1332636730086829259629067436170495296850/22752919805185009502556733*z^9 - 40604772922582724024039033437833669676755/45505839610370019005113466*z^8 + 21642469535466201832945942472810830015833/45505839610370019005113466*z^7 + 43311916004473090044992597289148624711657/45505839610370019005113466*z^6 - 48285620120905061797538420513868793784011/45505839610370019005113466*z^5 - 12635249639765027970401039010193699953707/45505839610370019005113466*z^4 + 44019965147033589540224601106597225966357/45505839610370019005113466*z^3 - 3759121398789840867140623622079726876181/22752919805185009502556733*z^2 - 14656860922095485109297558010758760821939/45505839610370019005113466*z + 6685705541570949675147295167813846089721/45505839610370019005113466)*t^3 + (1945977287462412350160713763325509468787/45505839610370019005113466*z^11 - 4722366565831346700961007682319019927643/45505839610370019005113466*z^10 - 776545753604498289037329026375871173159/22752919805185009502556733*z^9 + 6916987353212523198551998912855653643985/22752919805185009502556733*z^8 - 2932350731513977573656944759612521649418/22752919805185009502556733*z^7 - 14941747701458856615306643373458795489915/45505839610370019005113466*z^6 + 7595890978733562553289584786158680753740/22752919805185009502556733*z^5 + 5411897329131776832713685302106163983301/45505839610370019005113466*z^4 - 14005661130375304341099075891018996084879/45505839610370019005113466*z^3 + 898528225301465183265681653430515976155/22752919805185009502556733*z^2 + 4748721593317233289197372402310089368203/45505839610370019005113466*z - 2013174624118629714627415216851652740351/45505839610370019005113466)*t^2)/(t^3 + (-398503452/283364677*z^11 + 1346690172/283364677*z^10 + 961085562/283364677*z^9 - 6943623459/283364677*z^8 + 4646107539/283364677*z^7 + 7927874544/283364677*z^6 - 9354709134/283364677*z^5 - 1334473722/283364677*z^4 + 8533671570/283364677*z^3 - 1165184082/283364677*z^2 - 3863386203/283364677*z + 1846631610/283364677)*t^2 + (1281787513811007987/80295540171314329*z^11 - 4795918843933683207/80295540171314329*z^10 + 4579376491849348350/80295540171314329*z^9 + 4029627890253371637/80295540171314329*z^8 - 8081457022240531104/80295540171314329*z^7 - 487134290647291371/80295540171314329*z^6 + 6759064841051642511/80295540171314329*z^5 - 1875790945516034484/80295540171314329*z^4 - 4894573289255362944/80295540171314329*z^3 + 1887680942932915032/80295540171314329*z^2 + 1515329019249747366/80295540171314329*z - 909907357113858663/80295540171314329)*t + 218726342431940746977986132/22752919805185009502556733*z^11 - 1351632560169796854414546522/22752919805185009502556733*z^10 + 3158662031901905974631147584/22752919805185009502556733*z^9 - 2263436709165782389339621073/22752919805185009502556733*z^8 -
3087914820017218904063815520/22752919805185009502556733*z^7 + 6501122584478814630604463078/22752919805185009502556733*z^6 - 2030134827152741288062534325/22752919805185009502556733*z^5 - 4131546093827384958228048217/22752919805185009502556733*z^4 + 4326289359619493946461457697/22752919805185009502556733*z^3 - 116167228741388509572561562/22752919805185009502556733*z^2 - 1422198940671524137125235344/22752919805185009502556733*z + 542485559601335147830602976/22752919805185009502556733))]

E5 = EllipticCurve(Ft, ainvs5)
basis5 = [E5(b) for b in basis5]

################################################################################
#         S6
################################################################################

ainvs6 = (0,
 0,
 0,
 (-486*z^11 + 1620*z^10 - 513*z^9 - 3888*z^8 + 4077*z^7 + 2565*z^6 - 5616*z^5 + 1269*z^4 + 3591*z^3 - 1620*z^2 - 675*z + 567)*t^8 + (-6696*z^11 + 17712*z^10 + 432*z^9 - 44712*z^8 + 30024*z^7 + 36720*z^6 - 53352*z^5 - 2808*z^4 + 39960*z^3 - 10800*z^2 - 10368*z + 7344)*t^7 + (-2808*z^11 + 10044*z^10 - 17172*z^9 - 1080*z^8 + 52488*z^7 - 64044*z^6 - 29484*z^5 + 84024*z^4 - 35208*z^3 - 37044*z^2 + 32076*z + 5832)*t^6 + (-11016*z^11 + 48384*z^10 - 63288*z^9 - 65664*z^8 + 222696*z^7 - 81648*z^6 - 238248*z^5 + 201960*z^4 + 56376*z^3 - 164592*z^2 + 7560*z + 45360)*t^5 + (-12690*z^11 + 93150*z^10 - 118260*z^9 - 171990*z^8 + 411750*z^7 + 44280*z^6 - 487890*z^5 + 222750*z^4 + 287820*z^3 - 247590*z^2 - 90180*z + 76680)*t^4 + (-1296*z^11 + 37800*z^10 - 41256*z^9 - 86832*z^8 + 139320*z^7 + 98280*z^6 - 151200*z^5 + 20088*z^4 + 151632*z^3 - 23760*z^2 - 50112*z + 7776)*t^3 + (-13284*z^11 + 39204*z^10 + 19224*z^9 - 132732*z^8 + 37260*z^7 + 183384*z^6 - 110052*z^5 - 78516*z^4 + 152928*z^3 + 25272*z^2 - 41796*z + 9180)*t^2 + (-6048*z^11 + 2808*z^10 + 28944*z^9 - 30240*z^8 - 46656*z^7 + 59184*z^6 + 11664*z^5 - 63072*z^4 + 15336*z^3 + 28296*z^2 - 7776*z - 2592)*t + 297*z^11 - 1026*z^10 + 3456*z^8 - 2889*z^7 - 3699*z^6 + 5562*z^5 - 81*z^4 - 4590*z^3 + 1782*z^2 + 1242*z - 756,
 (-7722*z^11 + 22086*z^10 - 3240*z^9 - 50652*z^8 + 38502*z^7 + 40500*z^6 - 59562*z^5 - 4482*z^4 + 45576*z^3 - 8856*z^2 - 15012*z + 6804)*t^12 + (-98496*z^11 + 212544*z^10 + 90072*z^9 - 555336*z^8 + 109512*z^7 + 583200*z^6 - 423144*z^5 - 344088*z^4 + 430272*z^3 + 70632*z^2 - 174960*z + 44064)*t^11 + (223560*z^11 - 733536*z^10 - 90072*z^9 + 2659716*z^8 - 2026620*z^7 - 3154464*z^6 + 4465044*z^5 + 323352*z^4 - 3957336*z^3 + 1499148*z^2 + 1261980*z - 763992)*t^10 + (3447576*z^11 - 7511184*z^10 - 4469040*z^9 + 24927480*z^8 - 8393328*z^7 - 28239408*z^6 + 28654992*z^5 + 10934352*z^4 - 25684344*z^3 + 5006664*z^2 + 8851896*z - 3840912)*t^9 + (3403296*z^11 - 3695868*z^10 - 11826648*z^9 + 21801312*z^8 + 9769248*z^7 - 33295536*z^6 + 15361812*z^5 + 25153416*z^4 - 19040832*z^3 - 2238678*z^2 + 8672670*z - 812592)*t^8 + (-4041576*z^11 + 18718128*z^10 - 16985376*z^9 - 32168016*z^8 + 60015816*z^7 + 7663248*z^6 - 64441656*z^5 + 30965328*z^4 + 37784232*z^3 - 26276400*z^2 - 8659872*z + 11021184)*t^7 + (-18053280*z^11 + 49242816*z^10 - 3374784*z^9 - 119968128*z^8 + 88202520*z^7 + 97750800*z^6 - 151035192*z^5 - 9475704*z^4 + 111685392*z^3 - 32377968*z^2 - 36442224*z + 19078416)*t^6 + (-17546544*z^11 + 38331792*z^10 + 13155048*z^9 - 99952056*z^8 + 34218288*z^7 + 90345456*z^6 - 89199792*z^5 - 39875328*z^4 + 68240880*z^3 - 1063368*z^2 - 24871536*z + 5820336)*t^5 + (1819098*z^11 - 11564532*z^10 + 6563106*z^9 + 34937082*z^8 - 42080796*z^7 - 40589748*z^6 + 69748452*z^5 - 4833270*z^4 - 64619694*z^3 + 25145964*z^2 + 20500938*z - 14105664)*t^4 + (8464824*z^11 - 19295928*z^10 - 8678016*z^9 + 58692600*z^8 - 20930616*z^7 - 64744704*z^6 + 63535752*z^5 + 26203392*z^4 - 58450032*z^3 + 7671024*z^2 + 20609856*z - 8338032)*t^3 + (1602828*z^11 - 1830924*z^10 - 4247964*z^9 + 7142256*z^8 + 4926420*z^7 - 9102456*z^6 + 1647540*z^5 + 8908056*z^4 - 2494800*z^3 - 2839860*z^2 + 1512432*z + 366768)*t^2 + (-200232*z^11 + 598752*z^10 - 12960*z^9 - 1662768*z^8 + 1236384*z^7 + 1578528*z^6 - 2214864*z^5 - 97848*z^4 + 1799496*z^3 - 498960*z^2 - 505440*z + 283824)*t - 6534*z^11 + 10422*z^10 + 17712*z^9 - 45144*z^8 - 9180*z^7 + 67824*z^6 - 36072*z^5 - 45360*z^4 + 49248*z^3 + 3996*z^2 - 19440*z + 6480)

basis6 = [
((-15*z^11 + 42*z^10 + 6*z^9 - 132*z^8 + 90*z^7 + 138*z^6 - 192*z^5 - 18*z^4 + 159*z^3 - 54*z^2 - 51*z + 30)*t^4 + (-24*z^11 + 24*z^9 + 156*z^8 - 264*z^7 - 264*z^6 + 456*z^5 - 120*z^4 - 432*z^3 + 204*z^2 + 96*z - 96)*t^3 + (-342*z^11 + 846*z^10 + 90*z^9 - 2214*z^8 + 1296*z^7 + 2088*z^6 - 2844*z^5 - 594*z^4 + 2304*z^3 - 666*z^2 - 882*z + 450)*t^2 + (240*z^11 - 672*z^10 - 36*z^9 + 1944*z^8 - 1368*z^7 - 1968*z^6 + 2832*z^5 + 264*z^4 - 2376*z^3 + 804*z^2 + 780*z - 504)*t + 21*z^11 - 48*z^10 - 18*z^9 + 138*z^8 - 48*z^7 - 159*z^6 + 159*z^5 + 72*z^4 - 156*z^3 + 24*z^2 + 60*z - 30,
 (1404*z^11 - 2484*z^10 - 2916*z^9 + 9396*z^8 - 216*z^7 - 12096*z^6 + 8856*z^5 + 6912*z^4 - 9288*z^3 + 540*z^2 + 3456*z - 1188)*t^5 + (-1296*z^11 + 3456*z^10 - 432*z^9 - 6912*z^8 + 4536*z^7 + 4536*z^6 - 6048*z^5 - 540*z^4 + 4320*z^3 + 108*z^2 - 864*z + 648)*t^4 + (-4644*z^11 + 12636*z^10 - 864*z^9 - 31320*z^8 + 22896*z^7 + 27540*z^6 - 42228*z^5 - 4536*z^4 + 32940*z^3 - 10476*z^2 - 12096*z + 6264)*t^3 + (864*z^11 - 3996*z^10 + 2376*z^9 + 11124*z^8 - 14580*z^7 - 10800*z^6 + 24516*z^5 - 2916*z^4 - 19548*z^3 + 10476*z^2 + 7020*z - 4860)*t^2),

((-15*z^11 + 42*z^10 + 6*z^9 - 132*z^8 + 90*z^7 + 138*z^6 - 192*z^5 - 18*z^4 + 159*z^3 - 54*z^2 - 51*z + 30)*t^4 + (-204*z^11 + 504*z^10 + 96*z^9 - 1428*z^8 + 816*z^7 + 1392*z^6 - 1848*z^5 - 336*z^4 + 1476*z^3 - 444*z^2 - 516*z + 264)*t^3 + (18*z^11 - 90*z^10 + 198*z^9 - 90*z^8 - 360*z^7 + 540*z^6 + 72*z^5 - 522*z^4 + 252*z^3 + 198*z^2 - 162*z - 54)*t^2 + (-192*z^11 + 408*z^10 + 252*z^9 - 1296*z^8 + 288*z^7 + 1596*z^6 - 1380*z^5 - 816*z^4 + 1404*z^3 - 132*z^2 - 552*z + 216)*t + 21*z^11 - 48*z^10 - 18*z^9 + 138*z^8 - 48*z^7 - 159*z^6 + 159*z^5 + 72*z^4 - 156*z^3 + 24*z^2 + 60*z - 30,
 (756*z^11 - 756*z^10 - 1944*z^9 + 1944*z^8 + 4212*z^7 - 2484*z^6 - 3888*z^5 + 5076*z^4 + 2268*z^3 - 4104*z^2 - 324*z + 1296)*t^4 + (-108*z^11 + 648*z^10 + 108*z^9 - 3024*z^8 + 1512*z^7 + 6156*z^6 - 5292*z^5 - 3564*z^4 + 6912*z^3 - 864*z^2 - 3780*z + 756)*t^3 + (-1080*z^11 + 5616*z^10 - 4644*z^9 - 10908*z^8 + 17064*z^7 + 7344*z^6 - 20304*z^5 + 6048*z^4 + 15768*z^3 - 6696*z^2 - 4212*z + 3672)*t^2 + (-2052*z^11 + 4860*z^10 + 972*z^9 - 12636*z^8 + 6588*z^7 + 10584*z^6 - 13716*z^5 - 2052*z^4 + 9936*z^3 - 2376*z^2 - 2484*z + 1620)*t),

((-15*z^11 + 42*z^10 + 6*z^9 - 132*z^8 + 90*z^7 + 138*z^6 - 192*z^5 - 18*z^4 + 159*z^3 - 54*z^2 - 51*z + 30)*t^4 + (-204*z^11 + 504*z^10 + 96*z^9 - 1428*z^8 + 816*z^7 + 1392*z^6 - 1848*z^5 - 336*z^4 + 1476*z^3 - 444*z^2 - 516*z + 264)*t^3 + (-90*z^11 + 162*z^10 + 126*z^9 - 486*z^8 + 72*z^7 + 432*z^6 - 396*z^5 - 198*z^4 + 216*z^3 - 18*z^2 - 54*z - 18)*t^2 + (60*z^11 - 168*z^10 + 36*z^9 + 360*z^8 - 288*z^7 - 312*z^6 + 528*z^5 + 48*z^4 - 468*z^3 + 156*z^2 + 168*z - 144)*t + 21*z^11 - 48*z^10 - 18*z^9 + 138*z^8 - 48*z^7 - 159*z^6 + 159*z^5 + 72*z^4 - 156*z^3 + 24*z^2 + 60*z - 30,
-( (108*z^11 + 324*z^10 - 432*z^9 - 1728*z^8 + 2376*z^7 + 3564*z^6 - 5076*z^5 - 324*z^4 + 5940*z^3 - 2160*z^2 - 2160*z + 1512)*t^4 + (-1188*z^11 + 2376*z^10 + 2484*z^9 - 9072*z^8 + 648*z^7 + 12744*z^6 - 9072*z^5 - 6696*z^4 + 10908*z^3 - 540*z^2 - 3672*z + 1728)*t^3 + (108*z^11 - 1836*z^10 + 3348*z^9 + 1620*z^8 - 8208*z^7 + 1728*z^6 + 6912*z^5 - 5292*z^4 - 3672*z^3 + 3672*z^2 + 1296*z - 1404)*t^2 + (1404*z^11 - 3888*z^10 + 432*z^9 + 8964*z^8 - 6480*z^7 - 7452*z^6 + 10908*z^5 + 1080*z^4 - 8640*z^3 + 2052*z^2 + 2808*z - 1620)*t)),

((-1203/13*z^11 + 2310/13*z^10 + 3426/13*z^9 - 11472/13*z^8 + 1854/13*z^7 + 15906/13*z^6 - 13332/13*z^5 - 6282/13*z^4 + 13191/13*z^3 - 2214/13*z^2 - 3867/13*z + 1650/13)*t^4 + (-1068/13*z^11 - 144/13*z^10 + 9384/13*z^9 - 14928/13*z^8 - 336*z^7 + 25692/13*z^6 - 18300/13*z^5 - 11280/13*z^4 + 18072/13*z^3 - 5448/13*z^2 - 3720/13*z + 1992/13)*t^3 + (-3438/13*z^11 + 4626/13*z^10 + 13590/13*z^9 - 32346/13*z^8 - 900/13*z^7 + 3600*z^6 - 36216/13*z^5 - 20754/13*z^4 + 34452/13*z^3 - 7074/13*z^2 - 9342/13*z + 3438/13)*t^2 + (276*z^11 - 11112/13*z^10 + 5688/13*z^9 + 18360/13*z^8 - 20952/13*z^7 - 8304/13*z^6 + 24072/13*z^5 - 2472/13*z^4 - 16236/13*z^3 + 4800/13*z^2 + 7404/13*z - 4104/13)*t + 1569/13*z^11 - 4152/13*z^10 + 990/13*z^9 + 8022/13*z^8 - 6816/13*z^7 - 4155/13*z^6 + 9411/13*z^5 - 432/13*z^4 - 5340/13*z^3 + 1932/13*z^2 + 2004/13*z - 1038/13,
 (-126252/169*z^11 + 417204/169*z^10 - 530820/169*z^9 - 142452/169*z^8 + 1356480/169*z^7 - 1698516/169*z^6 - 264492/169*z^5 + 1866456/169*z^4 - 1440828/169*z^3 - 338148/169*z^2 + 811404/169*z - 290952/169)*t^6 + (-442044/169*z^11 + 2289816/169*z^10 - 3569076/169*z^9 - 1241568/169*z^8 + 9427104/169*z^7 - 7877628/169*z^6 - 4142988/169*z^5 + 10748268/169*z^4 - 4569048/169*z^3 - 3132432/169*z^2 + 3313332/169*z - 860436/169)*t^5 + (-1162728/169*z^11 + 4893804/169*z^10 - 6446088/169*z^9 - 3506004/169*z^8 + 17809632/169*z^7 - 14511636/169*z^6 - 7975908/169*z^5 + 19951920/169*z^4 - 9233136/169*z^3 - 5412960/169*z^2 + 6511428/169*z - 1915920/169)*t^4 + (-1590084/169*z^11 + 509976/13*z^10 - 7644888/169*z^9 - 6990084/169*z^8 + 23298948/169*z^7 - 13693428/169*z^6 - 13823352/169*z^5 + 23171292/169*z^4 - 6554736/169*z^3 - 582120/13*z^2 + 6376860/169*z - 1425492/169)*t^3 + (-1060452/169*z^11 + 4108752/169*z^10 - 4691196/169*z^9 - 4092768/169*z^8 + 14577948/169*z^7 - 10120680/169*z^6 - 8150004/169*z^5 + 15838416/169*z^4 - 6106428/169*z^3 - 4998996/169*z^2 + 5089068/169*z - 98928/13)*t^2 + (-11772/13*z^11 + 1029456/169*z^10 - 1868508/169*z^9 - 455976/169*z^8 + 5238756/169*z^7 - 4816584/169*z^6 - 2130084/169*z^5 + 6745356/169*z^4 - 3221748/169*z^3 - 1902096/169*z^2 + 2438964/169*z - 739584/169)*t - 19116/169*z^11 + 140184/169*z^10 - 16740/13*z^9 - 184248/169*z^8 + 812268/169*z^7 - 542484/169*z^6 - 486216/169*z^5 + 1022652/169*z^4 - 358560/169*z^3 - 342792/169*z^2 + 29160/13*z - 120852/169)
]

E6 = EllipticCurve(Ft, ainvs6)
basis6 = [E6(b) for b in basis6]

################################################################################
#         S7
################################################################################


ainvs7 = (0,  0, 0, (324*z^11 - 648*z^10 - 405*z^9 + 1971*z^8 - 378*z^7 - 2214*z^6 + 1836*z^5 + 1350*z^4 - 1620*z^3 + 54*z^2 + 837*z - 81)*t^8 + (-1728*z^11 + 3456*z^10 + 2160*z^9 - 10584*z^8 + 2160*z^7 + 11880*z^6 - 10152*z^5 - 7128*z^4 + 8856*z^3 - 432*z^2 - 4536*z + 432)*t^7 + (3240*z^11 - 6480*z^10 - 4428*z^9 + 21276*z^8 - 5400*z^7 - 24084*z^6 + 22788*z^5 + 13068*z^4 - 19764*z^3 + 2160*z^2 + 9180*z - 1188)*t^6 + (2160*z^11 - 4320*z^10 - 3672*z^9 + 15984*z^8 - 4320*z^7 - 18576*z^6 + 17712*z^5 + 9072*z^4 - 16416*z^3 + 2160*z^2 + 6480*z - 1512)*t^5 + (3780*z^11 - 7560*z^10 - 7020*z^9 + 28890*z^8 - 7020*z^7 - 34020*z^6 + 30240*z^5 + 16740*z^4 - 29700*z^3 + 3240*z^2 + 11070*z - 3240)*t^4 + (2592*z^11 - 5184*z^10 - 8856*z^9 + 28944*z^8 - 6912*z^7 - 36504*z^6 + 30024*z^5 + 14472*z^4 - 35640*z^3 + 4320*z^2 + 8640*z - 6264)*t^3 + (13608*z^11 - 27216*z^10 - 27432*z^9 + 107136*z^8 - 22896*z^7 - 127764*z^6 + 105084*z^5 + 63612*z^4 - 109836*z^3 + 9288*z^2 + 38664*z - 13824)*t^2 + (7776*z^11 - 15552*z^10 - 17280*z^9 + 64584*z^8 - 13392*z^7 - 77976*z^6 + 62424*z^5 + 37800*z^4 - 68040*z^3 + 5616*z^2 + 22248*z - 9504)*t + 2268*z^11 - 4536*z^10 - 4671*z^9 + 18036*z^8 - 3780*z^7 - 21573*z^6 + 17523*z^5 + 10719*z^4 - 18549*z^3 + 1512*z^2 + 6426*z - 2403, (-2808*z^11 + 7668*z^10 - 270*z^9 - 20682*z^8 + 16362*z^7 + 18360*z^6 - 32130*z^5 - 486*z^4 + 24732*z^3 - 10962*z^2 - 7884*z + 6102)*t^12 + (23328*z^11 - 63504*z^10 + 1944*z^9 + 171072*z^8 - 134136*z^7 - 152280*z^6 + 264384*z^5 + 5184*z^4 - 204120*z^3 + 90072*z^2 + 65448*z - 50544)*t^11 + (-77436*z^11 + 209304*z^10 - 4212*z^9 - 561816*z^8 + 430920*z^7 + 503172*z^6 - 856332*z^5 - 26244*z^4 + 666144*z^3 - 290628*z^2 - 216432*z + 166212)*t^10 + (72360*z^11 - 195264*z^10 + 3456*z^9 + 525744*z^8 - 403704*z^7 - 471744*z^6 + 805896*z^5 + 24408*z^4 - 626184*z^3 + 273888*z^2 + 204120*z - 157032)*t^9 + (19602*z^11 - 42444*z^10 - 14742*z^9 + 113238*z^8 - 35316*z^7 - 124740*z^6 + 135108*z^5 + 56700*z^4 - 129114*z^3 + 41958*z^2 + 62694*z - 44712)*t^8 + (-470448*z^11 + 1310256*z^10 - 83592*z^9 - 3504384*z^8 + 2858328*z^7 + 3051432*z^6 - 5426352*z^5 + 9072*z^4 + 4146552*z^3 - 1851336*z^2 - 1270728*z + 984960)*t^7 + (208656*z^11 - 471744*z^10 - 127008*z^9 + 1378944*z^8 - 752976*z^7 - 1451520*z^6 + 2186352*z^5 + 390096*z^4 - 1805328*z^3 + 743904*z^2 + 771120*z - 589680)*t^6 + (-526824*z^11 + 1671840*z^10 - 400464*z^9 - 4196448*z^8 + 4051944*z^7 + 3177792*z^6 - 6209784*z^5 + 691416*z^4 + 4539240*z^3 - 2106000*z^2 - 979128*z + 761400)*t^5 + (-645408*z^11 + 2167560*z^10 - 669708*z^9 - 5327694*z^8 + 5516424*z^7 + 3781242*z^6 - 7824438*z^5 + 1272510*z^4 + 5583654*z^3 - 2654856*z^2 - 968274*z + 761238)*t^4 + (-614520*z^11 + 2116800*z^10 - 717120*z^9 - 5155920*z^8 + 5498280*z^7 + 3551040*z^6 - 7548120*z^5 + 1400760*z^4 + 5327640*z^3 - 2561760*z^2 - 819720*z + 649080)*t^3 + (-508032*z^11 + 1698408*z^10 - 515484*z^9 - 4182840*z^8 + 4308876*z^7 + 2985012*z^6 - 6151464*z^5 + 975240*z^4 + 4397652*z^3 - 2087532*z^2 - 778572*z + 611712)*t^2 + (-189216*z^11 + 646704*z^10 - 213192*z^9 - 1577880*z^8 + 1666008*z^7 + 1096416*z^6 - 2306232*z^5 + 411480*z^4 + 1634256*z^3 - 782136*z^2 - 260496*z + 205416)*t - 33102*z^11 + 111240*z^10 - 34452*z^9 - 273240*z^8 + 283014*z^7 + 193752*z^6 - 400842*z^5 + 65394*z^4 + 286038*z^3 - 135972*z^2 - 49410*z + 38826)

basis7 = [((-465/7*z^11 + 1206/7*z^10 - 3*z^9 - 2880/7*z^8 + 1812/7*z^7 + 2460/7*z^6 - 3258/7*z^5 - 660/7*z^4 + 2349/7*z^3 - 681/7*z^2 - 126*z + 489/7)*t^4 + (516/7*z^11 - 144*z^10 - 972/7*z^9 + 4296/7*z^8 - 1716/7*z^7 - 768*z^6 + 7260/7*z^5 + 1572/7*z^4 - 6996/7*z^3 + 2664/7*z^2 + 2676/7*z - 1560/7)*t^3 + (-1206/7*z^11 + 3564/7*z^10 - 936/7*z^9 - 8262/7*z^8 + 7848/7*z^7 + 5850/7*z^6 - 11826/7*z^5 + 90*z^4 + 7164/7*z^3 - 450*z^2 - 1998/7*z + 1062/7)*t^2 + (624/7*z^11 - 720/7*z^10 - 2124/7*z^9 + 3900/7*z^8 + 2064/7*z^7 - 6204/7*z^6 + 2148/7*z^5 + 5244/7*z^4 - 3972/7*z^3 - 720/7*z^2 + 2388/7*z - 120)*t + 3*z^11 + 36*z^10 - 108*z^9 + 12*z^8 + 237*z^7 - 138*z^6 - 201*z^5 + 249*z^4 + 51*z^3 - 162*z^2 + 21*z + 24,
  (-1728/7*z^11 + 4104/7*z^10 + 324/7*z^9 - 8424/7*z^8 + 324*z^7 + 7344/7*z^6 - 3564/7*z^5 - 756*z^4 + 2592/7*z^3 + 1620/7*z^2 - 2052/7*z + 432/7)*t^6 + (-432*z^11 + 9936/7*z^10 - 6156/7*z^9 - 11880/7*z^8 + 12744/7*z^7 - 108/7*z^6 + 3132/7*z^5 + 540/7*z^4 - 11772/7*z^3 + 1080*z^2 + 4968/7*z - 216)*t^5 + (-19116/7*z^11 + 50328/7*z^10 - 1620/7*z^9 - 122796/7*z^8 + 82944/7*z^7 + 100008/7*z^6 - 19440*z^5 - 26352/7*z^4 + 85212/7*z^3 - 2484*z^2 - 29268/7*z + 8856/7)*t^4 + (-1728/7*z^11 + 12960/7*z^10 - 14796/7*z^9 - 27540/7*z^8 + 61128/7*z^7 + 1620/7*z^6 - 59940/7*z^5 + 36180/7*z^4 + 21276/7*z^3 - 18360/7*z^2 + 7884/7*z + 432)*t^3 + (-6696/7*z^11 + 14904/7*z^10 + 11448/7*z^9 - 61884/7*z^8 + 4428*z^7 + 68472/7*z^6 - 86508/7*z^5 - 19764/7*z^4 + 10584*z^3 - 18252/7*z^2 - 22464/7*z + 9288/7)*t^2 + (-2376/7*z^11 + 2160/7*z^10 + 13176/7*z^9 - 25056/7*z^8 - 5184/7*z^7 + 39528/7*z^6 - 24840/7*z^5 - 23544/7*z^4 + 35856/7*z^3 - 2376/7*z^2 - 12960/7*z + 864)*t - 108*z^11 + 756*z^9 - 864*z^8 - 972*z^7 + 1728*z^6 - 108*z^5 - 1620*z^4 + 972*z^3 + 432*z^2 - 540*z + 108),
 ((-465/7*z^11 + 1206/7*z^10 - 3*z^9 - 2880/7*z^8 + 1812/7*z^7 + 2460/7*z^6 - 3258/7*z^5 - 660/7*z^4 + 2349/7*z^3 - 681/7*z^2 - 126*z + 489/7)*t^4 + (624/7*z^11 - 1656/7*z^10 - 288/7*z^9 + 5664/7*z^8 - 4596/7*z^7 - 5592/7*z^6 + 10428/7*z^5 - 12*z^4 - 8328/7*z^3 + 540*z^2 + 2532/7*z - 1812/7)*t^3 + (-234/7*z^11 + 108*z^10 - 576/7*z^9 - 738/7*z^8 + 1080/7*z^7 + 18*z^6 - 1206/7*z^5 + 594/7*z^4 + 972/7*z^3 - 1170/7*z^2 - 522/7*z + 810/7)*t^2 + (1056/7*z^11 - 2304/7*z^10 - 1404/7*z^9 + 7860/7*z^8 - 2904/7*z^7 - 8580/7*z^6 + 8772/7*z^5 + 3660/7*z^4 - 7788/7*z^3 + 1224/7*z^2 + 2820/7*z - 192)*t + 3*z^11 + 36*z^10 - 108*z^9 + 12*z^8 + 237*z^7 - 138*z^6 - 201*z^5 + 249*z^4 + 51*z^3 - 162*z^2 + 21*z + 24,
  (1728/7*z^11 - 4104/7*z^10 - 324/7*z^9 + 8424/7*z^8 - 324*z^7 - 7344/7*z^6 + 3564/7*z^5 + 756*z^4 - 2592/7*z^3 - 1620/7*z^2 + 2052/7*z - 432/7)*t^6 + (-324*z^11 + 7776/7*z^10 - 1080/7*z^9 - 30456/7*z^8 + 5292*z^7 + 26676/7*z^6 - 73224/7*z^5 + 12528/7*z^4 + 52272/7*z^3 - 28512/7*z^2 - 12636/7*z + 9612/7)*t^5 + (10044/7*z^11 - 19224/7*z^10 - 12636/7*z^9 + 50220/7*z^8 + 6480/7*z^7 - 63180/7*z^6 + 32076/7*z^5 + 46332/7*z^4 - 47520/7*z^3 + 4860/7*z^2 + 4212*z - 13716/7)*t^4 + (-19440/7*z^11 + 52272/7*z^10 - 108/7*z^9 - 141804/7*z^8 + 107136/7*z^7 + 121176/7*z^6 - 194184/7*z^5 - 2160*z^4 + 133488/7*z^3 - 44496/7*z^2 - 40716/7*z + 22788/7)*t^3 + (-3888/7*z^11 + 5616/7*z^10 + 1620*z^9 - 22788/7*z^8 - 13392/7*z^7 + 31104/7*z^6 + 8208/7*z^5 - 34344/7*z^4 + 648/7*z^3 + 21600/7*z^2 - 540*z - 2808/7)*t^2 + (-5184/7*z^11 + 6912/7*z^10 + 17064/7*z^9 - 35424/7*z^8 - 12960/7*z^7 + 52704/7*z^6 - 19008/7*z^5 - 41472/7*z^4 + 33696/7*z^3 + 6912/7*z^2 - 17280/7*z + 864)*t - 108*z^11 + 756*z^9 - 864*z^8 - 972*z^7 + 1728*z^6 - 108*z^5 - 1620*z^4 + 972*z^3 + 432*z^2 - 540*z + 108),
 ((-519/13*z^11 + 1386/13*z^10 - 75/13*z^9 - 3456/13*z^8 + 2532/13*z^7 + 228*z^6 - 4734/13*z^5 - 372/13*z^4 + 3483/13*z^3 - 1383/13*z^2 - 1206/13*z + 759/13)*t^4 + (1668/13*z^11 - 3816/13*z^10 - 1548/13*z^9 + 12072/13*z^8 - 5784/13*z^7 - 984*z^6 + 16008/13*z^5 + 4128/13*z^4 - 13836/13*z^3 + 4140/13*z^2 + 5160/13*z - 2892/13)*t^3 + (630/13*z^11 - 108/13*z^10 - 3960/13*z^9 + 4770/13*z^8 + 4896/13*z^7 - 702*z^6 + 846/13*z^5 + 8766/13*z^4 - 4608/13*z^3 - 2682/13*z^2 + 2826/13*z - 594/13)*t^2 + (732/13*z^11 + 864/13*z^10 - 7164/13*z^9 + 5988/13*z^8 + 10596/13*z^7 - 1092*z^6 - 1776/13*z^5 + 15360/13*z^4 - 5880/13*z^3 - 5688/13*z^2 + 4224/13*z - 552/13)*t + 651/13*z^11 - 252/13*z^10 - 3780/13*z^9 + 5124/13*z^8 + 4053/13*z^7 - 714*z^6 + 2247/13*z^5 + 8169/13*z^4 - 5565/13*z^3 - 1890/13*z^2 + 3045/13*z - 840/13,
  (-2916/169*z^11 + 13176/169*z^10 - 15768/169*z^9 - 1296/13*z^8 + 49464/169*z^7 - 648/13*z^6 - 56592/169*z^5 + 33480/169*z^4 + 33156/169*z^3 - 30348/169*z^2 - 7344/169*z + 13716/169)*t^6 + (10584/169*z^11 - 24840/169*z^10 - 28620/169*z^9 + 9072/13*z^8 - 24732/169*z^7 - 13716/13*z^6 + 137808/169*z^5 + 74520/169*z^4 - 153468/169*z^3 + 24300/169*z^2 + 58428/169*z - 34236/169)*t^5 + (5400/169*z^11 - 29808/169*z^10 - 34344/169*z^9 + 14256/13*z^8 - 44280/169*z^7 - 29376/13*z^6 + 260280/169*z^5 + 198936/169*z^4 - 388584/169*z^3 - 7344/169*z^2 + 201528/169*z - 84888/169)*t^4 + (-14796/169*z^11 - 8856/169*z^10 - 93528/169*z^9 + 24624/13*z^8 + 37368/169*z^7 - 71928/13*z^6 + 429408/169*z^5 + 610632/169*z^4 - 907956/169*z^3 - 167508/169*z^2 + 549504/169*z - 179172/169)*t^3 + (18036/169*z^11 - 147744/169*z^10 - 160704/169*z^9 + 73224/13*z^8 - 246456/169*z^7 - 157140/13*z^6 + 1387692/169*z^5 + 1082052/169*z^4 - 2132352/169*z^3 - 70524/169*z^2 + 1133784/169*z - 466776/169)*t^2 + (31644/169*z^11 - 184896/169*z^10 - 129708/169*z^9 + 76464/13*z^8 - 361692/169*z^7 - 151308/13*z^6 + 1499688/169*z^5 + 956232/169*z^4 - 2128896/169*z^3 + 28512/169*z^2 + 1088964/169*z - 482112/169)*t + 6912/169*z^11 - 54216/169*z^10 - 41040/169*z^9 + 23976/13*z^8 - 107784/169*z^7 - 49788/13*z^6 + 475524/169*z^5 + 326916/169*z^4 - 702540/169*z^3 - 6480/169*z^2 + 368928/169*z - 157572/169),
((273*z^11 - 774*z^10 + 69*z^9 + 2088*z^8 - 1788*z^7 - 1824*z^6 + 3438*z^5 - 120*z^4 - 2673*z^3 + 1281*z^2 + 810*z - 717)*t^4 + (-996*z^11 + 2520*z^10 + 252*z^9 - 6936*z^8 + 4512*z^7 + 6540*z^6 - 9804*z^5 - 1236*z^4 + 7728*z^3 - 2916*z^2 - 2760*z + 1716)*t^3 + (702*z^11 - 1836*z^10 - 72*z^9 + 4950*z^8 - 3456*z^7 - 4482*z^6 + 6930*z^5 + 666*z^4 - 5292*z^3 + 1998*z^2 + 1782*z - 990)*t^2 + (-204*z^11 + 360*z^10 + 396*z^9 - 1356*z^8 + 120*z^7 + 1716*z^6 - 1452*z^5 - 1020*z^4 + 1464*z^3 - 180*z^2 - 708*z + 276)*t + 3*z^11 - 36*z^10 + 72*z^9 + 12*z^8 - 159*z^7 + 78*z^6 + 123*z^5 - 147*z^4 - 21*z^3 + 90*z^2 - 15*z - 12,
 (4320*z^11 - 8856*z^10 - 5184*z^9 + 27540*z^8 - 7452*z^7 - 30564*z^6 + 29160*z^5 + 16416*z^4 - 25164*z^3 + 3132*z^2 + 11880*z - 2052)*t^6 + (-108*z^11 - 6480*z^10 + 12528*z^9 + 10152*z^8 - 40932*z^7 + 4320*z^6 + 48492*z^5 - 36396*z^4 - 32292*z^3 + 33048*z^2 + 1188*z - 17820)*t^5 + (-12204*z^11 + 36072*z^10 - 6804*z^9 - 92880*z^8 + 87264*z^7 + 76896*z^6 - 159192*z^5 + 13392*z^4 + 121068*z^3 - 62748*z^2 - 35640*z + 35856)*t^4 + (13176*z^11 - 37152*z^10 + 3564*z^9 + 97308*z^8 - 81216*z^7 - 83052*z^6 + 150228*z^5 - 2052*z^4 - 113724*z^3 + 51624*z^2 + 34452*z - 27108)*t^3 + (-4428*z^11 + 9504*z^10 + 4968*z^9 - 30780*z^8 + 12204*z^7 + 34128*z^6 - 40500*z^5 - 13284*z^4 + 35748*z^3 - 10152*z^2 - 14688*z + 8532)*t^2 + (864*z^11 - 3024*z^10 + 1620*z^9 + 6372*z^8 - 8208*z^7 - 3672*z^6 + 11448*z^5 - 3024*z^4 - 7344*z^3 + 4752*z^2 + 1620*z - 1620)*t),
((21*z^11 - 54*z^10 - 3*z^9 + 144*z^8 - 96*z^7 - 132*z^6 + 198*z^5 + 24*z^4 - 153*z^3 + 57*z^2 + 54*z - 33)*t^4 + (-168*z^11 + 432*z^10 + 36*z^9 - 1212*z^8 + 840*z^7 + 1140*z^6 - 1812*z^5 - 156*z^4 + 1428*z^3 - 576*z^2 - 492*z + 312)*t^3 + (162*z^11 - 396*z^10 - 72*z^9 + 1098*z^8 - 612*z^7 - 1062*z^6 + 1386*z^5 + 306*z^4 - 1116*z^3 + 342*z^2 + 414*z - 234)*t^2 + (-60*z^11 + 216*z^10 - 144*z^9 - 420*z^8 + 624*z^7 + 204*z^6 - 876*z^5 + 276*z^4 + 528*z^3 - 396*z^2 - 132*z + 132)*t + 3*z^11 - 36*z^10 + 72*z^9 + 12*z^8 - 159*z^7 + 78*z^6 + 123*z^5 - 147*z^4 - 21*z^3 + 90*z^2 - 15*z - 12,
 (216*z^11 - 648*z^10 + 108*z^9 + 1728*z^8 - 1620*z^7 - 1512*z^6 + 3132*z^5 - 324*z^4 - 2592*z^3 + 1404*z^2 + 756*z - 864)*t^5 + (-972*z^11 + 3240*z^10 - 1296*z^9 - 7776*z^8 + 9072*z^7 + 5400*z^6 - 14256*z^5 + 2808*z^4 + 9828*z^3 - 5724*z^2 - 2376*z + 2916)*t^4 + (648*z^11 - 1512*z^10 - 756*z^9 + 5184*z^8 - 2484*z^7 - 5832*z^6 + 7452*z^5 + 1404*z^4 - 7344*z^3 + 2700*z^2 + 2484*z - 2160)*t^3 + (108*z^11 + 648*z^10 - 2376*z^9 + 864*z^8 + 4536*z^7 - 3672*z^6 - 2808*z^5 + 5184*z^4 - 324*z^3 - 2700*z^2 + 864*z + 540)*t^2 + (864*z^11 - 1296*z^10 - 2808*z^9 + 6912*z^8 + 648*z^7 - 9612*z^6 + 5724*z^5 + 6156*z^4 - 7452*z^3 - 216*z^2 + 3024*z - 1188)*t)
]
E7 = EllipticCurve(Ft, ainvs7)
basis7 = [E7(b) for b in basis7]

#
Ek_list = [E.change_ring(kFt).change_ring(kt) for E in [E1,E2,E3,E4,E5,E6,E7]]


==> anc/lehmer.sage <==
# This file contains the computational data for the paper
# Simon Brandorst and Noam D. Elkies, Equations for a K3 Lehmer map
# It is meant to be read by the computer algebra system SageMath Version 9.2.
# https://www.sagemath.org/
# using the command `load('lehmer.sage')`.

# The lists ``map1`` and ``map2`` contain the birational maps
# whose composition gives the neighbor steps $f_{67}$ and $f_{76}$/
# Then $f_{67} \circ f_{76}$
# induces an automorphism $l$ of the K3 surface $S_6$. 
# The dynamical degree of $l$ is Lehmer's number.
# The list ``equations1`` contains equations for source and target
# of the maps defined by ``map1``.
# Let $X_k$ be the vanishing locus of equations1[k].
# Then map1[k]: X_{k+1} ---> X_{k}.
# Likewise for map2.
# maps1k, maps2k, equations1k, equations2k
# contain the specialization of the respective objects modulo
# the prime ideal p29 defined below.
# They are short enough to be human readable.

# definitions of the base rings involved
k = GF(29)
R.<z> = QQ[]
fz = z^12 - 3*z^11 + z^10 + 7*z^9 - 8*z^8 - 4*z^7 + 13*z^6 - 4*z^5 - 8*z^4 + 7*z^3 + z^2 - 3*z + 1
F.<z> = QQ.extension(fz)
p29 = F.fractional_ideal(29, z+12)
kF = p29.residue_field()
RkF = PolynomialRing(kF,['x','y','t'])
SkF = RkF.fraction_field()
Rk = PolynomialRing(k,['x','y','t'])
Sk = Rk.fraction_field()
RF = PolynomialRing(F,['x','y','t'])
SF = RF.fraction_field()
SF.inject_variables()



maps1 = [
# change the elliptic parameter
[y,
 ((-81*z^11 + 207*z^10 + 153*z^9 - 1053*z^8 + 918*z^7 + 738*z^6 - 1728*z^5 + 666*z^4 + 720*z^3 - 747*z^2 + 144*z + 9)*x^7 + (-339*z^11 + 1446*z^10 - 2262*z^9 + 336*z^8 + 3510*z^7 - 4542*z^6 + 420*z^5 + 3294*z^4 - 2649*z^3 + 90*z^2 + 597*z - 222)*x^6*t + (24408*z^11 - 113400*z^10 + 197136*z^9 - 82080*z^8 - 208404*z^7 + 352836*z^6 - 152712*z^5 - 136368*z^4 + 205020*z^3 - 90288*z^2 + 6264*z + 4572)*x^6 + (-750*z^11 + 4002*z^10 - 7842*z^9 + 3486*z^8 + 10338*z^7 - 16620*z^6 + 4062*z^5 + 10584*z^4 - 9828*z^3 + 1056*z^2 + 1884*z - 738)*x^5*t + (74853*z^11 - 347436*z^10 + 621378*z^9 - 324567*z^8 - 538578*z^7 + 1091439*z^6 - 626013*z^5 - 269964*z^4 + 632484*z^3 - 375363*z^2 + 86166*z - 1863)*x^5 + (-777*z^11 + 4200*z^10 - 8625*z^9 + 5553*z^8 + 7497*z^7 - 16095*z^6 + 8154*z^5 + 5139*z^4 - 8154*z^3 + 4149*z^2 - 1254*z + 252)*x^4*t + (26811*z^11 - 186939*z^10 + 559080*z^9 - 799920*z^8 + 236124*z^7 + 983754*z^6 - 1483704*z^5 + 578655*z^4 + 598248*z^3 - 831060*z^2 + 397809*z - 74331)*x^4 + (18*z^11 - 60*z^10 + 45*z^9 + 87*z^8 - 150*z^7 + 6*z^6 + 150*z^5 - 69*z^4 - 60*z^3 + 48*z^2 + 18*z - 18)*x^3*y + (-48*z^11 + 1032*z^10 - 4332*z^9 + 7140*z^8 - 2496*z^7 - 7692*z^6 + 11532*z^5 - 5040*z^4 - 3420*z^3 + 6312*z^2 - 3912*z + 936)*x^3*t - x^2*y*t + (-58608*z^11 + 153144*z^10 + 129780*z^9 - 960948*z^8 + 1144350*z^7 + 229671*z^6 - 1735839*z^5 + 1369647*z^4 + 180333*z^3 - 935955*z^2 + 574173*z - 124893)*x^3 + (489*z^11 - 1422*z^10 + 102*z^9 + 4650*z^8 - 6078*z^7 - 123*z^6 + 7365*z^5 - 6540*z^4 + 18*z^3 + 3792*z^2 - 2616*z + 564)*x^2*t + (2*z^9 - 8*z^8 + 8*z^7 + 10*z^6 - 22*z^5 + 2*z^4 + 18*z^3 - 8*z^2 - 4*z + 2)*x*y*t + (-63054*z^11 + 221202*z^10 - 152532*z^9 - 462600*z^8 + 901404*z^7 - 273618*z^6 - 828090*z^5 + 945162*z^4 - 130410*z^3 - 436824*z^2 + 321984*z - 75492)*x^2 + (-30*z^11 + 150*z^10 - 222*z^9 + 51*z^8 + 57*z^7 + 72*z^6 + 195*z^5 - 543*z^4 + 228*z^3 + 360*z^2 - 345*z + 99)*x*y + (180*z^11 - 654*z^10 + 762*z^9 + 462*z^8 - 2064*z^7 + 1836*z^6 + 792*z^5 - 2370*z^4 + 1302*z^3 + 582*z^2 - 840*z + 246)*x*t + (-3*z^11 + 12*z^10 - 7*z^9 - 32*z^8 + 47*z^7 + 17*z^6 - 64*z^5 + 18*z^4 + 32*z^3 - 18*z^2 - 3*z + 3)*y*t + (-20322*z^11 + 80235*z^10 - 94167*z^9 - 61524*z^8 + 237987*z^7 - 163953*z^6 - 106434*z^5 + 217701*z^4 - 87156*z^3 - 51129*z^2 + 54819*z - 14220)*x + (66*z^11 - 405*z^10 + 741*z^9 + 276*z^8 - 2514*z^7 + 2301*z^6 + 1485*z^5 - 3567*z^4 + 1242*z^3 + 1293*z^2 - 1176*z + 291)*y + (-21*z^11 + 93*z^10 - 153*z^9 + 48*z^8 + 186*z^7 - 279*z^6 + 81*z^5 + 141*z^4 - 147*z^3 + 48*z^2 - 3)*t + (891*z^11 - 5031*z^10 + 11619*z^9 - 11241*z^8 - 3438*z^7 + 20988*z^6 - 20358*z^5 + 1818*z^4 + 12600*z^3 - 11295*z^2 + 4176*z - 567))/(-x + (z^9 - 4*z^8 + 4*z^7 + 5*z^6 - 11*z^5 + z^4 + 9*z^3 - 4*z^2 - 2*z + 1)),
 x],
# normalize to y^2 = quartic(x)
[x,
 (-15*z^11 + 42*z^10 + 6*z^9 - 132*z^8 + 90*z^7 + 138*z^6 - 192*z^5 - 18*z^4 + 159*z^3 - 54*z^2 - 51*z + 30)*x^4 + (-18*z^11 + 60*z^10 - 45*z^9 - 87*z^8 + 150*z^7 - 6*z^6 - 150*z^5 + 69*z^4 + 60*z^3 - 48*z^2 - 18*z + 18)*x^3*t + 1/2*x^2*t^2 + (417*z^11 - 2115*z^10 + 3939*z^9 - 1473*z^8 - 5439*z^7 + 8214*z^6 - 1677*z^5 - 5448*z^4 + 4806*z^3 - 408*z^2 - 966*z + 363)*x^3 + (-z^9 + 4*z^8 - 4*z^7 - 5*z^6 + 11*z^5 - z^4 - 9*z^3 + 4*z^2 + 2*z - 1)*x*t^2 + (837/2*z^11 - 1953*z^10 + 6597/2*z^9 - 1701/2*z^8 - 9279/2*z^7 + 12537/2*z^6 - 945*z^5 - 8199/2*z^4 + 3249*z^3 - 657/2*z^2 - 432*z + 63)*x^2 + x*y + (30*z^11 - 150*z^10 + 222*z^9 - 51*z^8 - 57*z^7 - 72*z^6 - 195*z^5 + 543*z^4 - 228*z^3 - 360*z^2 + 345*z - 99)*x*t + (3/2*z^11 - 6*z^10 + 7/2*z^9 + 16*z^8 - 47/2*z^7 - 17/2*z^6 + 32*z^5 - 9*z^4 - 16*z^3 + 9*z^2 + 3/2*z - 3/2)*t^2 + (2382*z^11 - 6045*z^10 - 3051*z^9 + 27846*z^8 - 30366*z^7 - 6999*z^6 + 43809*z^5 - 33855*z^4 - 2664*z^3 + 22602*z^2 - 14889*z + 3555)*x + (-z^9 + 4*z^8 - 4*z^7 - 5*z^6 + 11*z^5 - z^4 - 9*z^3 + 4*z^2 + 2*z - 1)*y + (-66*z^11 + 405*z^10 - 741*z^9 - 276*z^8 + 2514*z^7 - 2301*z^6 - 1485*z^5 + 3567*z^4 - 1242*z^3 - 1293*z^2 + 1176*z - 291)*t + (11928*z^11 - 87081/2*z^10 + 41922*z^9 + 55785*z^8 - 149385*z^7 + 172005/2*z^6 + 188031/2*z^5 - 318015/2*z^4 + 54996*z^3 + 107643/2*z^2 - 52545*z + 28353/2),
 t],
# Transform to a Weierstrass equation
[x/y,
 ((-97*z^11 + 252*z^10 - 32*z^9 - 468*z^8 + 221*z^7 + 326*z^6 - 177*z^5 - 215*z^4 + 39*z^3 + 122*z^2 - 51*z - 4)*x^3*t^4 + (9816*z^11 - 46152*z^10 + 66456*z^9 + 11376*z^8 - 108564*z^7 + 64752*z^6 + 32100*z^5 - 32496*z^4 - 1392*z^3 - 13884*z^2 + 21168*z - 7464)*x^3*t^3 + (14*z^11 - 44*z^10 + 33/2*z^9 + 95*z^8 - 100*z^7 - 109/2*z^6 + 239/2*z^5 - 25/2*z^4 - 105/2*z^3 + 18*z^2 + 8*z - 4)*x*y*t^4 + (97/2*z^11 - 126*z^10 + 16*z^9 + 234*z^8 - 221/2*z^7 - 163*z^6 + 177/2*z^5 + 215/2*z^4 - 39/2*z^3 - 61*z^2 + 51/2*z + 2)*y^2*t^4 + (-50076*z^11 + 1694484*z^10 - 6753294*z^9 + 9546138*z^8 - 67194*z^7 - 14045238*z^6 + 14360976*z^5 - 1253358*z^4 - 7796646*z^3 + 6888150*z^2 - 2700594*z + 462060)*x^3*t^2 + (57*z^11 - 360*z^10 + 678*z^9 + 204*z^8 - 2214*z^7 + 2076*z^6 + 1260*z^5 - 3135*z^4 + 1125*z^3 + 1116*z^2 - 1032*z + 255)*x^2*t^3 + (-1290*z^11 + 6672*z^10 - 10638*z^9 - 2547*z^8 + 25059*z^7 - 19974*z^6 - 11661*z^5 + 24420*z^4 - 7488*z^3 - 6396*z^2 + 5136*z - 1071)*x*y*t^3 + (-4908*z^11 + 23076*z^10 - 33228*z^9 - 5688*z^8 + 54282*z^7 - 32376*z^6 - 16050*z^5 + 16248*z^4 + 696*z^3 + 6942*z^2 - 10584*z + 3732)*y^2*t^3 + (-24522372*z^11 + 34311816*z^10 + 204260184*z^9 - 693044316*z^8 + 649729620*z^7 + 354248100*z^6 - 1259265096*z^5 + 852496056*z^4 + 232805232*z^3 - 687778452*z^2 + 396775476*z - 83846124)*x^3*t + (-62352*z^11 + 228663*z^10 - 223092*z^9 - 286812*z^8 + 781992*z^7 - 457119*z^6 - 484875*z^5 + 831447*z^4 - 291024*z^3 - 278253*z^2 + 273204*z - 73647)*x^2*t^2 + (199674*z^11 - 860814*z^10 + 1275291*z^9 + 81450*z^8 - 2439909*z^7 + 2630970*z^6 + 287937*z^5 - 2492685*z^4 + 1577718*z^3 + 280494*z^2 - 623646*z + 190980)*x*y*t^2 + (25038*z^11 - 847242*z^10 + 3376647*z^9 - 4773069*z^8 + 33597*z^7 + 7022619*z^6 - 7180488*z^5 + 626679*z^4 + 3898323*z^3 - 3444075*z^2 + 1350297*z - 231030)*y^2*t^2 + (1870769277*z^11 - 5802108327*z^10 + 864670950*z^9 + 20784177666*z^8 - 31463235000*z^7 + 3143801889*z^6 + 37548127125*z^5 - 36891258840*z^4 + 1526167251*z^3 + 20841273594*z^2 - 14451348915*z + 3382453404)*x^3 + (7229520*z^11 - 27844479*z^10 + 30159918*z^9 + 28629585*z^8 - 89836587*z^7 + 54345654*z^6 + 50522913*z^5 - 86716602*z^4 + 29659581*z^3 + 25761996*z^2 - 24777441*z + 6495903)*x^2*t + (-11545605*z^11 + 49324761*z^10 - 72899109*z^9 + 2293731*z^8 + 115776189*z^7 - 130295034*z^6 + 6923421*z^5 + 93656250*z^4 - 74309508*z^3 + 7182567*z^2 + 14435685*z - 5411205)*x*y*t + (12261186*z^11 - 17155908*z^10 - 102130092*z^9 + 346522158*z^8 - 324864810*z^7 - 177124050*z^6 + 629632548*z^5 - 426248028*z^4 - 116402616*z^3 + 343889226*z^2 - 198387738*z + 41923062)*y^2*t + (-240639741*z^11 + 966063105*z^10 - 1177694559*z^9 - 687584457*z^8 + 2960397801*z^7 - 2173892823*z^6 - 1272604122*z^5 + 2825718129*z^4 - 1195408773*z^3 - 660867498*z^2 + 745778826*z - 202741299)*x^2 + (158109813*z^11 - 763285437*z^10 + 2795523111/2*z^9 - 710338734*z^8 - 2617657155/2*z^7 + 4926914181/2*z^6 - 1245599046*z^5 - 1465556571/2*z^4 + 2739622581/2*z^3 - 747969876*z^2 + 323139699/2*z - 5648211/2)*x*y + (-1870769277/2*z^11 + 5802108327/2*z^10 - 432335475*z^9 - 10392088833*z^8 + 15731617500*z^7 - 3143801889/2*z^6 - 37548127125/2*z^5 + 18445629420*z^4 - 1526167251/2*z^3 - 10420636797*z^2 + 14451348915/2*z - 1691226702)*y^2)/((28*z^11 - 88*z^10 + 33*z^9 + 190*z^8 - 200*z^7 - 109*z^6 + 239*z^5 - 25*z^4 - 105*z^3 + 36*z^2 + 16*z - 8)*y^2*t^2 + (-1386*z^11 + 7158*z^10 - 11400*z^9 - 2778*z^8 + 26982*z^7 - 21510*z^6 - 12624*z^5 + 26424*z^4 - 8106*z^3 - 6972*z^2 + 5610*z - 1176)*y^2*t + (79137*z^11 - 338895*z^10 + 495414*z^9 + 47502*z^8 - 968688*z^7 + 1022031*z^6 + 137295*z^5 - 991737*z^4 + 613935*z^3 + 122481*z^2 - 252009*z + 76599)*y^2),
 t],
# move the singular fibers to zero and infinity
[x,
 y,
 ((-33*z^11 + 120*z^10 - 87*z^9 - 207*z^8 + 330*z^7 + 54*z^6 - 372*z^5 + 126*z^4 + 213*z^3 - 126*z^2 - 66*z + 57)*t + 12*z^11 - 24*z^10 + 12*z^9 + 18*z^8 - 30*z^7 + 36*z^6 + 42*z^5 - 36*z^4 + 24*z^3 + 36*z^2 - 12*z - 6)/t],
# go to a minimal short Weierstrass model.
[((-91/12*z^11 + 43/2*z^10 - 23/12*z^9 - 58*z^8 + 149/3*z^7 + 152/3*z^6 - 191/2*z^5 + 10/3*z^4 + 297/4*z^3 - 427/12*z^2 - 45/2*z + 239/12)*t^4 + (83/3*z^11 - 70*z^10 - 7*z^9 + 578/3*z^8 - 376/3*z^7 - 545/3*z^6 + 817/3*z^5 + 103/3*z^4 - 644/3*z^3 + 81*z^2 + 230/3*z - 143/3)*t^3 + (-39/2*z^11 + 51*z^10 + 2*z^9 - 275/2*z^8 + 96*z^7 + 249/2*z^6 - 385/2*z^5 - 37/2*z^4 + 147*z^3 - 111/2*z^2 - 99/2*z + 55/2)*t^2 + 1/36*x + (17/3*z^11 - 10*z^10 - 11*z^9 + 113/3*z^8 - 10/3*z^7 - 143/3*z^6 + 121/3*z^5 + 85/3*z^4 - 122/3*z^3 + 5*z^2 + 59/3*z - 23/3)*t + (-1/12*z^11 + z^10 - 2*z^9 - 1/3*z^8 + 53/12*z^7 - 13/6*z^6 - 41/12*z^5 + 49/12*z^4 + 7/12*z^3 - 5/2*z^2 + 5/12*z + 1/3))/(t^2 + (-2*z^9 + 4*z^8 - 6*z^6 + 2*z^5 + 2*z^4 - 6*z^3)*t + (3*z^11 - 4*z^10 - 11*z^9 + 24*z^8 + 5*z^7 - 35*z^6 + 18*z^5 + 24*z^4 - 26*z^3 - 2*z^2 + 11*z - 4)),
 ((-1/24*z^11 + 1/2*z^10 - 17/24*z^9 - z^8 + 65/24*z^7 + 1/6*z^6 - 29/8*z^5 + 17/8*z^4 + 61/24*z^3 - 9/4*z^2 - 7/24*z + 29/24)*t^6 + (7/6*z^11 - 9/2*z^10 + 8/3*z^9 + 31/3*z^8 - 175/12*z^7 - 77/12*z^6 + 133/6*z^5 - 41/6*z^4 - 191/12*z^3 + 43/4*z^2 + 41/12*z - 23/4)*t^5 + (-14/3*z^11 + 29/2*z^10 - 13/4*z^9 - 229/6*z^8 + 457/12*z^7 + 745/24*z^6 - 1613/24*z^5 + 199/24*z^4 + 1237/24*z^3 - 109/4*z^2 - 41/3*z + 391/24)*t^4 + (11/72*z^11 - 13/36*z^10 - 1/12*z^9 + 73/72*z^8 - 19/36*z^7 - z^6 + 23/18*z^5 + 1/3*z^4 - 73/72*z^3 + 7/24*z^2 + 29/72*z - 13/72)*x*t^2 + (23/6*z^11 - 44/3*z^10 + 61/6*z^9 + 179/6*z^8 - 275/6*z^7 - 46/3*z^6 + 397/6*z^5 - 45/2*z^4 - 87/2*z^3 + 97/3*z^2 + 10*z - 15)*t^3 + (-1/9*z^11 + 5/18*z^10 + 1/36*z^9 - 3/4*z^8 + 17/36*z^7 + 25/36*z^6 - z^5 - 1/6*z^4 + 3/4*z^3 - 1/4*z^2 - 5/18*z + 1/12)*x*t + (-73/12*z^11 + 163/12*z^10 + 193/24*z^9 - 142/3*z^8 + 157/8*z^7 + 211/4*z^6 - 1441/24*z^5 - 433/24*z^4 + 113/2*z^3 - 365/24*z^2 - 157/8*z + 161/12)*t^2 + (1/24*z^11 - 1/18*z^10 - 1/8*z^9 + 5/18*z^8 + 5/72*z^7 - 29/72*z^6 + 2/9*z^5 + 11/36*z^4 - 5/18*z^3 - 1/36*z^2 + 11/72*z - 1/24)*x + 1/216*y + (-4/3*z^11 - 1/2*z^10 + 32/3*z^9 - 11*z^8 - 173/12*z^7 + 91/4*z^6 + 3/2*z^5 - 139/6*z^4 + 39/4*z^3 + 35/4*z^2 - 73/12*z - 1/6)*t + (-23/24*z^11 + 3/2*z^10 + 71/24*z^9 - 23/3*z^8 - 3/8*z^7 + 251/24*z^6 - 79/12*z^5 - 13/2*z^4 + 33/4*z^3 + 1/12*z^2 - 79/24*z + 4/3))/(t^3 + (-3*z^9 + 6*z^8 - 9*z^6 + 3*z^5 + 3*z^4 - 9*z^3)*t^2 + (9*z^11 - 12*z^10 - 33*z^9 + 72*z^8 + 15*z^7 - 105*z^6 + 54*z^5 + 72*z^4 - 78*z^3 - 6*z^2 + 33*z - 12)*t + (z^11 + 8*z^10 - 25*z^9 + 6*z^8 + 49*z^7 - 37*z^6 - 24*z^5 + 54*z^4 - 6*z^3 - 24*z^2 + 13*z - 1)),
 t
]]

equations1 = [
# First equation
(7722*z^11 - 22086*z^10 + 3240*z^9 + 50652*z^8 - 38502*z^7 - 40500*z^6 + 59562*z^5 + 4482*z^4 - 45576*z^3 + 8856*z^2 + 15012*z - 6804)*t^12 + (98496*z^11 - 212544*z^10 - 90072*z^9 + 555336*z^8 - 109512*z^7 - 583200*z^6 + 423144*z^5 + 344088*z^4 - 430272*z^3 - 70632*z^2 + 174960*z - 44064)*t^11 + (-223560*z^11 + 733536*z^10 + 90072*z^9 - 2659716*z^8 + 2026620*z^7 + 3154464*z^6 - 4465044*z^5 - 323352*z^4 + 3957336*z^3 - 1499148*z^2 - 1261980*z + 763992)*t^10 + (486*z^11 - 1620*z^10 + 513*z^9 + 3888*z^8 - 4077*z^7 - 2565*z^6 + 5616*z^5 - 1269*z^4 - 3591*z^3 + 1620*z^2 + 675*z - 567)*x*t^8 + (-3447576*z^11 + 7511184*z^10 + 4469040*z^9 - 24927480*z^8 + 8393328*z^7 + 28239408*z^6 - 28654992*z^5 - 10934352*z^4 + 25684344*z^3 - 5006664*z^2 - 8851896*z + 3840912)*t^9 + (6696*z^11 - 17712*z^10 - 432*z^9 + 44712*z^8 - 30024*z^7 - 36720*z^6 + 53352*z^5 + 2808*z^4 - 39960*z^3 + 10800*z^2 + 10368*z - 7344)*x*t^7 + (-3403296*z^11 + 3695868*z^10 + 11826648*z^9 - 21801312*z^8 - 9769248*z^7 + 33295536*z^6 - 15361812*z^5 - 25153416*z^4 + 19040832*z^3 + 2238678*z^2 - 8672670*z + 812592)*t^8 + (2808*z^11 - 10044*z^10 + 17172*z^9 + 1080*z^8 - 52488*z^7 + 64044*z^6 + 29484*z^5 - 84024*z^4 + 35208*z^3 + 37044*z^2 - 32076*z - 5832)*x*t^6 + (4041576*z^11 - 18718128*z^10 + 16985376*z^9 + 32168016*z^8 - 60015816*z^7 - 7663248*z^6 + 64441656*z^5 - 30965328*z^4 - 37784232*z^3 + 26276400*z^2 + 8659872*z - 11021184)*t^7 + (11016*z^11 - 48384*z^10 + 63288*z^9 + 65664*z^8 - 222696*z^7 + 81648*z^6 + 238248*z^5 - 201960*z^4 - 56376*z^3 + 164592*z^2 - 7560*z - 45360)*x*t^5 + (18053280*z^11 - 49242816*z^10 + 3374784*z^9 + 119968128*z^8 - 88202520*z^7 - 97750800*z^6 + 151035192*z^5 + 9475704*z^4 - 111685392*z^3 + 32377968*z^2 + 36442224*z - 19078416)*t^6 + (12690*z^11 - 93150*z^10 + 118260*z^9 + 171990*z^8 - 411750*z^7 - 44280*z^6 + 487890*z^5 - 222750*z^4 - 287820*z^3 + 247590*z^2 + 90180*z - 76680)*x*t^4 + (17546544*z^11 - 38331792*z^10 - 13155048*z^9 + 99952056*z^8 - 34218288*z^7 - 90345456*z^6 + 89199792*z^5 + 39875328*z^4 - 68240880*z^3 + 1063368*z^2 + 24871536*z - 5820336)*t^5 + (1296*z^11 - 37800*z^10 + 41256*z^9 + 86832*z^8 - 139320*z^7 - 98280*z^6 + 151200*z^5 - 20088*z^4 - 151632*z^3 + 23760*z^2 + 50112*z - 7776)*x*t^3 + (-1819098*z^11 + 11564532*z^10 - 6563106*z^9 - 34937082*z^8 + 42080796*z^7 + 40589748*z^6 - 69748452*z^5 + 4833270*z^4 + 64619694*z^3 - 25145964*z^2 - 20500938*z + 14105664)*t^4 - x^3 + (13284*z^11 - 39204*z^10 - 19224*z^9 + 132732*z^8 - 37260*z^7 - 183384*z^6 + 110052*z^5 + 78516*z^4 - 152928*z^3 - 25272*z^2 + 41796*z - 9180)*x*t^2 + (-8464824*z^11 + 19295928*z^10 + 8678016*z^9 - 58692600*z^8 + 20930616*z^7 + 64744704*z^6 - 63535752*z^5 - 26203392*z^4 + 58450032*z^3 - 7671024*z^2 - 20609856*z + 8338032)*t^3 + y^2 + (6048*z^11 - 2808*z^10 - 28944*z^9 + 30240*z^8 + 46656*z^7 - 59184*z^6 - 11664*z^5 + 63072*z^4 - 15336*z^3 - 28296*z^2 + 7776*z + 2592)*x*t + (-1602828*z^11 + 1830924*z^10 + 4247964*z^9 - 7142256*z^8 - 4926420*z^7 + 9102456*z^6 - 1647540*z^5 - 8908056*z^4 + 2494800*z^3 + 2839860*z^2 - 1512432*z - 366768)*t^2 + (-297*z^11 + 1026*z^10 - 3456*z^8 + 2889*z^7 + 3699*z^6 - 5562*z^5 + 81*z^4 + 4590*z^3 - 1782*z^2 - 1242*z + 756)*x + (200232*z^11 - 598752*z^10 + 12960*z^9 + 1662768*z^8 - 1236384*z^7 - 1578528*z^6 + 2214864*z^5 + 97848*z^4 - 1799496*z^3 + 498960*z^2 + 505440*z - 283824)*t + (6534*z^11 - 10422*z^10 - 17712*z^9 + 45144*z^8 + 9180*z^7 - 67824*z^6 + 36072*z^5 + 45360*z^4 - 49248*z^3 - 3996*z^2 + 19440*z - 6480),
# with new elliptic parameter
(-162*z^11 + 540*z^10 - 171*z^9 - 1296*z^8 + 1359*z^7 + 855*z^6 - 1872*z^5 + 423*z^4 + 1197*z^3 - 540*z^2 - 225*z + 189)*x^8 + (162*z^11 - 414*z^10 - 306*z^9 + 2106*z^8 - 1836*z^7 - 1476*z^6 + 3456*z^5 - 1332*z^4 - 1440*z^3 + 1494*z^2 - 288*z - 18)*x^7*t + (339*z^11 - 1446*z^10 + 2262*z^9 - 336*z^8 - 3510*z^7 + 4542*z^6 - 420*z^5 - 3294*z^4 + 2649*z^3 - 90*z^2 - 597*z + 222)*x^6*t^2 + (-14382*z^11 + 42030*z^10 - 3096*z^9 - 148284*z^8 + 211644*z^7 - 15138*z^6 - 256302*z^5 + 244764*z^4 - 9954*z^3 - 138276*z^2 + 97794*z - 23904)*x^7 + (-48816*z^11 + 226800*z^10 - 394272*z^9 + 164160*z^8 + 416808*z^7 - 705672*z^6 + 305424*z^5 + 272736*z^4 - 410040*z^3 + 180576*z^2 - 12528*z - 9144)*x^6*t + (750*z^11 - 4002*z^10 + 7842*z^9 - 3486*z^8 - 10338*z^7 + 16620*z^6 - 4062*z^5 - 10584*z^4 + 9828*z^3 - 1056*z^2 - 1884*z + 738)*x^5*t^2 + (1006353*z^11 - 6091227*z^10 + 14891850*z^9 - 15699051*z^8 - 2208870*z^7 + 25649982*z^6 - 27953802*z^5 + 6122610*z^4 + 14363118*z^3 - 16125408*z^2 + 7274691*z - 1321650)*x^6 + (-149706*z^11 + 694872*z^10 - 1242756*z^9 + 649134*z^8 + 1077156*z^7 - 2182878*z^6 + 1252026*z^5 + 539928*z^4 - 1264968*z^3 + 750726*z^2 - 172332*z + 3726)*x^5*t + (777*z^11 - 4200*z^10 + 8625*z^9 - 5553*z^8 - 7497*z^7 + 16095*z^6 - 8154*z^5 - 5139*z^4 + 8154*z^3 - 4149*z^2 + 1254*z - 252)*x^4*t^2 + (1877904*z^11 - 14881392*z^10 + 44678592*z^9 - 60258996*z^8 + 11972430*z^7 + 76365288*z^6 - 107244090*z^5 + 40034718*z^4 + 43048584*z^3 - 61142796*z^2 + 30391128*z - 5940918)*x^5 + (-30*z^11 + 84*z^10 + 12*z^9 - 264*z^8 + 180*z^7 + 276*z^6 - 384*z^5 - 36*z^4 + 318*z^3 - 108*z^2 - 102*z + 60)*x^4*y + (-53622*z^11 + 373878*z^10 - 1118160*z^9 + 1599840*z^8 - 472248*z^7 - 1967508*z^6 + 2967408*z^5 - 1157310*z^4 - 1196496*z^3 + 1662120*z^2 - 795618*z + 148662)*x^4*t + (-36*z^11 + 120*z^10 - 90*z^9 - 174*z^8 + 300*z^7 - 12*z^6 - 300*z^5 + 138*z^4 + 120*z^3 - 96*z^2 - 36*z + 36)*x^3*y*t + (48*z^11 - 1032*z^10 + 4332*z^9 - 7140*z^8 + 2496*z^7 + 7692*z^6 - 11532*z^5 + 5040*z^4 + 3420*z^3 - 6312*z^2 + 3912*z - 936)*x^3*t^2 + x^2*y*t^2 + (-5254164*z^11 + 10458612*z^10 + 25490538*z^9 - 109560555*z^8 + 115385886*z^7 + 37480257*z^6 - 196602291*z^5 + 152077230*z^4 + 21589263*z^3 - 110165472*z^2 + 69128442*z - 15525036)*x^4 + (834*z^11 - 4230*z^10 + 7878*z^9 - 2946*z^8 - 10878*z^7 + 16428*z^6 - 3354*z^5 - 10896*z^4 + 9612*z^3 - 816*z^2 - 1932*z + 726)*x^3*y + (117216*z^11 - 306288*z^10 - 259560*z^9 + 1921896*z^8 - 2288700*z^7 - 459342*z^6 + 3471678*z^5 - 2739294*z^4 - 360666*z^3 + 1871910*z^2 - 1148346*z + 249786)*x^3*t + (-489*z^11 + 1422*z^10 - 102*z^9 - 4650*z^8 + 6078*z^7 + 123*z^6 - 7365*z^5 + 6540*z^4 - 18*z^3 - 3792*z^2 + 2616*z - 564)*x^2*t^2 + (-2*z^9 + 8*z^8 - 8*z^7 - 10*z^6 + 22*z^5 - 2*z^4 - 18*z^3 + 8*z^2 + 4*z - 2)*x*y*t^2 + (-11695104*z^11 + 38646738*z^10 - 17035092*z^9 - 108327024*z^8 + 185299650*z^7 - 39642552*z^6 - 196198542*z^5 + 210822858*z^4 - 21230478*z^3 - 108649602*z^2 + 78862716*z - 18835470)*x^3 + (837*z^11 - 3906*z^10 + 6597*z^9 - 1701*z^8 - 9279*z^7 + 12537*z^6 - 1890*z^5 - 8199*z^4 + 6498*z^3 - 657*z^2 - 864*z + 126)*x^2*y + (126108*z^11 - 442404*z^10 + 305064*z^9 + 925200*z^8 - 1802808*z^7 + 547236*z^6 + 1656180*z^5 - 1890324*z^4 + 260820*z^3 + 873648*z^2 - 643968*z + 150984)*x^2*t + (60*z^11 - 300*z^10 + 444*z^9 - 102*z^8 - 114*z^7 - 144*z^6 - 390*z^5 + 1086*z^4 - 456*z^3 - 720*z^2 + 690*z - 198)*x*y*t + (-180*z^11 + 654*z^10 - 762*z^9 - 462*z^8 + 2064*z^7 - 1836*z^6 - 792*z^5 + 2370*z^4 - 1302*z^3 - 582*z^2 + 840*z - 246)*x*t^2 + (3*z^11 - 12*z^10 + 7*z^9 + 32*z^8 - 47*z^7 - 17*z^6 + 64*z^5 - 18*z^4 - 32*z^3 + 18*z^2 + 3*z - 3)*y*t^2 + (-7921368*z^11 + 29463426*z^10 - 27324801*z^9 - 44237304*z^8 + 109780326*z^7 - 52824555*z^6 - 80865639*z^5 + 114655086*z^4 - 28805301*z^3 - 44029008*z^2 + 36934137*z - 9253296)*x^2 + (4764*z^11 - 12090*z^10 - 6102*z^9 + 55692*z^8 - 60732*z^7 - 13998*z^6 + 87618*z^5 - 67710*z^4 - 5328*z^3 + 45204*z^2 - 29778*z + 7110)*x*y - y^2 + (40644*z^11 - 160470*z^10 + 188334*z^9 + 123048*z^8 - 475974*z^7 + 327906*z^6 + 212868*z^5 - 435402*z^4 + 174312*z^3 + 102258*z^2 - 109638*z + 28440)*x*t + (-132*z^11 + 810*z^10 - 1482*z^9 - 552*z^8 + 5028*z^7 - 4602*z^6 - 2970*z^5 + 7134*z^4 - 2484*z^3 - 2586*z^2 + 2352*z - 582)*y*t + (21*z^11 - 93*z^10 + 153*z^9 - 48*z^8 - 186*z^7 + 279*z^6 - 81*z^5 - 141*z^4 + 147*z^3 - 48*z^2 + 3)*t^2 + (-1780344*z^11 + 7423668*z^10 - 10016370*z^9 - 2748636*z^8 + 20750526*z^7 - 18275742*z^6 - 5299884*z^5 + 18805806*z^4 - 10065186*z^3 - 2579976*z^2 + 4249854*z - 1227798)*x + (23856*z^11 - 87081*z^10 + 83844*z^9 + 111570*z^8 - 298770*z^7 + 172005*z^6 + 188031*z^5 - 318015*z^4 + 109992*z^3 + 107643*z^2 - 105090*z + 28353)*y + (-1782*z^11 + 10062*z^10 - 23238*z^9 + 22482*z^8 + 6876*z^7 - 41976*z^6 + 40716*z^5 - 3636*z^4 - 25200*z^3 + 22590*z^2 - 8352*z + 1134)*t + (-27603*z^11 - 55827*z^10 + 676701*z^9 - 1595628*z^8 + 1174860*z^7 + 1099638*z^6 - 2865978*z^5 + 1793880*z^4 + 627570*z^3 - 1620513*z^2 + 934911*z - 199755),
# y^2 = quartic(x)
(45*z^11 - 126*z^10 - 18*z^9 + 396*z^8 - 270*z^7 - 414*z^6 + 576*z^5 + 54*z^4 - 477*z^3 + 162*z^2 + 153*z - 90)*x^4*t^2 + (18*z^11 - 60*z^10 + 45*z^9 + 87*z^8 - 150*z^7 + 6*z^6 + 150*z^5 - 69*z^4 - 60*z^3 + 48*z^2 + 18*z - 18)*x^3*t^3 - 1/4*x^2*t^4 + (-540*z^11 + 324*z^10 + 2700*z^9 - 6156*z^8 + 3888*z^7 + 2214*z^6 - 9450*z^5 + 6372*z^4 - 594*z^3 - 5400*z^2 + 3942*z - 1350)*x^4*t + (-1251*z^11 + 6345*z^10 - 11817*z^9 + 4419*z^8 + 16317*z^7 - 24642*z^6 + 5031*z^5 + 16344*z^4 - 14418*z^3 + 1224*z^2 + 2898*z - 1089)*x^3*t^2 + (1/2*z^9 - 2*z^8 + 2*z^7 + 5/2*z^6 - 11/2*z^5 + 1/2*z^4 + 9/2*z^3 - 2*z^2 - z + 1/2)*x*t^4 + (42525*z^11 - 137295*z^10 + 39366*z^9 + 424197*z^8 - 639738*z^7 + 40662*z^6 + 742770*z^5 - 681858*z^4 - 13122*z^3 + 385560*z^2 - 242757*z + 55242)*x^4 + (116451*z^11 - 539190*z^10 + 953883*z^9 - 466182*z^8 - 882711*z^7 + 1687797*z^6 - 895968*z^5 - 491508*z^4 + 982800*z^3 - 536031*z^2 + 97902*z + 6615)*x^3*t + (-2511/2*z^11 + 5859*z^10 - 19791/2*z^9 + 5103/2*z^8 + 27837/2*z^7 - 37611/2*z^6 + 2835*z^5 + 24597/2*z^4 - 9747*z^3 + 1971/2*z^2 + 1296*z - 189)*x^2*t^2 + (-30*z^11 + 150*z^10 - 222*z^9 + 51*z^8 + 57*z^7 + 72*z^6 + 195*z^5 - 543*z^4 + 228*z^3 + 360*z^2 - 345*z + 99)*x*t^3 + (-3/4*z^11 + 3*z^10 - 7/4*z^9 - 8*z^8 + 47/4*z^7 + 17/4*z^6 - 16*z^5 + 9/2*z^4 + 8*z^3 - 9/2*z^2 - 3/4*z + 3/4)*t^4 + (-1169559*z^11 + 8349885*z^10 - 23354001*z^9 + 29151090*z^8 - 2771739*z^7 - 40210182*z^6 + 51738345*z^5 - 16664211*z^4 - 22683564*z^3 + 29499714*z^2 - 14155560*z + 2703537)*x^3 + (119394*z^11 - 557118*z^10 + 1022706*z^9 - 607986*z^8 - 764964*z^7 + 1774386*z^6 - 1165914*z^5 - 279612*z^4 + 1012014*z^3 - 695466*z^2 + 219186*z - 28836)*x^2*t + (-7146*z^11 + 18135*z^10 + 9153*z^9 - 83538*z^8 + 91098*z^7 + 20997*z^6 - 131427*z^5 + 101565*z^4 + 7992*z^3 - 67806*z^2 + 44667*z - 10665)*x*t^2 + (66*z^11 - 405*z^10 + 741*z^9 + 276*z^8 - 2514*z^7 + 2301*z^6 + 1485*z^5 - 3567*z^4 + 1242*z^3 + 1293*z^2 - 1176*z + 291)*t^3 + (-1398141/2*z^11 + 15142383/2*z^10 - 52958043/2*z^9 + 163459701/4*z^8 - 14906592*z^7 - 177026229/4*z^6 + 291967173/4*z^5 - 33578874*z^4 - 98489439/4*z^3 + 83375487/2*z^2 - 44327979/2*z + 4563378)*x^2 + y^2 + (642195*z^11 - 2190429*z^10 + 1250424*z^9 + 5292270*z^8 - 9532539*z^7 + 2307393*z^6 + 9487962*z^5 - 10226439*z^4 + 1078515*z^3 + 5039712*z^2 - 3626235*z + 860706)*x*t + (-35784*z^11 + 261243/2*z^10 - 125766*z^9 - 167355*z^8 + 448155*z^7 - 516015/2*z^6 - 564093/2*z^5 + 954045/2*z^4 - 164988*z^3 - 322929/2*z^2 + 157635*z - 85059/2)*t^2 + (-20003517*z^11 + 73438245*z^10 - 128833335/2*z^9 - 239694633/2*z^8 + 561883635/2*z^7 - 125425584*z^6 - 436533057/2*z^5 + 592616331/2*z^4 - 68275791*z^3 - 118914480*z^2 + 194949261/2*z - 48616443/2)*x + (2752137*z^11 - 10592073*z^10 + 11440305*z^9 + 10983357*z^8 - 34258167*z^7 + 20624976*z^6 + 19390347*z^5 - 33108885*z^4 + 11256516*z^3 + 9896688*z^2 - 9486045*z + 2485647)*t + (-273020787/4*z^11 + 1096140195/4*z^10 - 1336509477/4*z^9 - 779581827/4*z^8 + 3358635597/4*z^7 - 2467062441/4*z^6 - 360736983*z^5 + 3205690749/4*z^4 - 1356677019/4*z^3 - 187327242*z^2 + 211486221*z - 230007357/4),
# A Weierstrass equation (up to scaling)
x^3*t^8 + (168*z^11 - 720*z^10 + 744*z^9 + 936*z^8 - 2208*z^7 + 288*z^6 + 2016*z^5 - 1224*z^4 - 936*z^3 + 768*z^2 + 216*z - 360)*x^3*t^7 + (3*z^11 - 8*z^10 - z^9 + 24*z^8 - 17*z^7 - 23*z^6 + 36*z^5 + 2*z^4 - 30*z^3 + 12*z^2 + 9*z - 8)*x*y*t^8 - y^2*t^8 + (-25668*z^11 + 116784*z^10 - 188100*z^9 + 27900*z^8 + 285732*z^7 - 335772*z^6 + 5112*z^5 + 238140*z^4 - 145368*z^3 - 7524*z^2 + 13176*z + 10368)*x^3*t^6 + (-108*z^11 + 186*z^10 + 180*z^9 - 612*z^8 - 24*z^7 + 738*z^6 - 438*z^5 - 618*z^4 + 384*z^3 + 108*z^2 - 294*z - 96)*x^2*t^7 + (-234*z^11 + 822*z^10 - 450*z^9 - 1824*z^8 + 2532*z^7 + 930*z^6 - 3666*z^5 + 1194*z^4 + 2358*z^3 - 1698*z^2 - 510*z + 780)*x*y*t^7 + (-168*z^11 + 720*z^10 - 744*z^9 - 936*z^8 + 2208*z^7 - 288*z^6 - 2016*z^5 + 1224*z^4 + 936*z^3 - 768*z^2 - 216*z + 360)*y^2*t^7 + (3543480*z^11 - 15985944*z^10 + 27968544*z^9 - 14852160*z^8 - 21498912*z^7 + 45652464*z^6 - 29413152*z^5 - 5521176*z^4 + 23985504*z^3 - 18626544*z^2 + 7950312*z - 1843128)*x^3*t^5 + (-306*z^11 + 11052*z^10 - 20412*z^9 - 16632*z^8 + 68904*z^7 - 14436*z^6 - 75852*z^5 + 65592*z^4 + 39690*z^3 - 53424*z^2 + 3042*z + 24084)*x^2*t^6 + (27846*z^11 - 90684*z^10 + 53478*z^9 + 165006*z^8 - 242910*z^7 - 22788*z^6 + 277938*z^5 - 138474*z^4 - 118206*z^3 + 117234*z^2 + 14418*z - 39456)*x*y*t^6 + (25668*z^11 - 116784*z^10 + 188100*z^9 - 27900*z^8 - 285732*z^7 + 335772*z^6 - 5112*z^5 - 238140*z^4 + 145368*z^3 + 7524*z^2 - 13176*z - 10368)*y^2*t^6 + (30*z^11 + 96*z^10 - 312*z^9 - 84*z^8 + 894*z^7 - 228*z^6 - 942*z^5 + 906*z^4 + 642*z^3 - 726*z^2 + 24*z + 414)*y*t^7 + (-48752604*z^11 + 616055868*z^10 - 2310597900*z^9 + 3807585954*z^8 - 1727812296*z^7 - 3751673274*z^6 + 6856664418*z^5 - 3534549048*z^4 - 2038053798*z^3 + 3948206004*z^2 - 2205334836*z + 475080552)*x^3*t^4 + (1204848*z^11 - 3651264*z^10 + 1267812*z^9 + 8331012*z^8 - 9719784*z^7 - 3727674*z^6 + 13512582*z^5 - 4517100*z^4 - 6886458*z^3 + 5318244*z^2 + 1052082*z - 1707858)*x^2*t^5 + (-2699082*z^11 + 9911808*z^10 - 9883512*z^9 - 10196766*z^8 + 27030456*z^7 - 12504726*z^6 - 16883370*z^5 + 20524752*z^4 - 2755728*z^3 - 7026858*z^2 + 2865996*z + 425574)*x*y*t^5 + (-3543480*z^11 + 15985944*z^10 - 27968544*z^9 + 14852160*z^8 + 21498912*z^7 - 45652464*z^6 + 29413152*z^5 + 5521176*z^4 - 23985504*z^3 + 18626544*z^2 - 7950312*z + 1843128)*y^2*t^5 + (12600*z^11 - 25920*z^10 - 14292*z^9 + 79272*z^8 - 22392*z^7 - 86184*z^6 + 83880*z^5 + 46152*z^4 - 70632*z^3 + 9540*z^2 + 33516*z - 5832)*x*t^6 + (-2988*z^11 - 828*z^10 + 16650*z^9 - 9108*z^8 - 36342*z^7 + 25182*z^6 + 29556*z^5 - 49050*z^4 - 17802*z^3 + 32508*z^2 - 7218*z - 19116)*y*t^6 + (-26607475512*z^11 + 67750581168*z^10 + 58614943680*z^9 - 423785785032*z^8 + 509084508168*z^7 + 79341729768*z^6 - 757986109200*z^5 + 633147104520*z^4 + 47930855760*z^3 - 420364247832*z^2 + 272231368128*z - 61979714136)*x^3*t^3 + (-97635942*z^11 + 327331206*z^10 - 240619248*z^9 - 520272882*z^8 + 968504688*z^7 - 233274492*z^6 - 846248472*z^5 + 763014816*z^4 + 23289768*z^3 - 367592256*z^2 + 141343542*z - 1886652)*x^2*t^4 + (220420764*z^11 - 897741144*z^10 + 1180174860*z^9 + 327862404*z^8 - 2326939974*z^7 + 1985142816*z^6 + 571386474*z^5 - 1908341046*z^4 + 983453724*z^3 + 212708268*z^2 - 318082788*z + 71417538)*x*y*t^4 + (48752604*z^11 - 616055868*z^10 + 2310597900*z^9 - 3807585954*z^8 + 1727812296*z^7 + 3751673274*z^6 - 6856664418*z^5 + 3534549048*z^4 + 2038053798*z^3 - 3948206004*z^2 + 2205334836*z - 475080552)*y^2*t^4 + (421416*z^11 - 1118016*z^10 - 14256*z^9 + 3033288*z^8 - 2268648*z^7 - 2720088*z^6 + 4586112*z^5 + 143424*z^4 - 3565728*z^3 + 1550232*z^2 + 1118664*z - 898344)*x*t^5 + (-324918*z^11 + 926478*z^10 + 24840*z^9 - 2810160*z^8 + 2140344*z^7 + 3184218*z^6 - 5079186*z^5 - 393984*z^4 + 4720842*z^3 - 2056374*z^2 - 1562868*z + 1461348)*y*t^5 + (2782599059448*z^11 - 9232968856716*z^10 + 4282048311084*z^9 + 25071039040824*z^8 - 43058139166620*z^7 + 9266099267736*z^6 + 45065711802132*z^5 - 48277972409940*z^4 + 4848542605404*z^3 + 24696228502224*z^2 - 17881735936212*z + 4262377368744)*x^3*t^2 + (7356979548*z^11 - 27882384246*z^10 + 30015403740*z^9 + 27187364880*z^8 - 85426841970*z^7 + 51706537272*z^6 + 46939697154*z^5 - 79061165370*z^4 + 26237774826*z^3 + 22924701162*z^2 - 20406364344*z + 5112646128)*x^2*t^3 + (-11671820712*z^11 + 51718978386*z^10 - 81838070712*z^9 + 15104162664*z^8 + 113428772496*z^7 - 144941966028*z^6 + 26102287260*z^5 + 85303397484*z^4 - 79326053838*z^3 + 18074213640*z^2 + 6710203458*z - 3250346616)*x*y*t^3 + (26607475512*z^11 - 67750581168*z^10 - 58614943680*z^9 + 423785785032*z^8 - 509084508168*z^7 - 79341729768*z^6 + 757986109200*z^5 - 633147104520*z^4 - 47930855760*z^3 + 420364247832*z^2 - 272231368128*z + 61979714136)*y^2*t^3 + (-18195840*z^11 + 47010780*z^10 + 3512160*z^9 - 132319008*z^8 + 93972312*z^7 + 122457744*z^6 - 199090872*z^5 - 12088440*z^4 + 154288476*z^3 - 66549276*z^2 - 50788296*z + 36533592)*x*t^4 + (12041136*z^11 - 10314216*z^10 - 76525560*z^9 + 145488798*z^8 + 63620802*z^7 - 329265486*z^6 + 193012308*z^5 + 231139818*z^4 - 315911502*z^3 + 37294506*z^2 + 140593482*z - 70681896)*y*t^4 + (-117556208698824*z^11 + 422067262057056*z^10 - 336376265096088*z^9 - 771347832910704*z^8 + 1667296478901816*z^7 - 656353190512152*z^6 - 1391233084290000*z^5 + 1774774838913048*z^4 - 356296230692640*z^3 - 755747773916184*z^2 + 599775057373464*z - 147955333476384)*x^3*t + (-399720143466*z^11 + 1611936969696*z^10 - 2020815153792*z^9 - 956742075684*z^8 + 4720019090382*z^7 - 3690040235652*z^6 - 1734522622254*z^5 + 4390998582888*z^4 - 2036595208806*z^3 - 870928402014*z^2 + 1093029650658*z - 307242421272)*x^2*t^2 + (292120158996*z^11 - 1512244368036*z^10 + 3096095796252*z^9 - 2292972296598*z^8 - 1874403362412*z^7 + 5447539790460*z^6 - 4059917243424*z^5 - 451656197154*z^4 + 3055415018508*z^3 - 2354134830894*z^2 + 823571526834*z - 113228414136)*x*y*t^2 + (-2782599059448*z^11 + 9232968856716*z^10 - 4282048311084*z^9 - 25071039040824*z^8 + 43058139166620*z^7 - 9266099267736*z^6 - 45065711802132*z^5 + 48277972409940*z^4 - 4848542605404*z^3 - 24696228502224*z^2 + 17881735936212*z - 4262377368744)*y^2*t^2 + (371906640*z^11 - 826915392*z^10 - 441163584*z^9 + 2868694704*z^8 - 1387701072*z^7 - 2954335680*z^6 + 3790819440*z^5 + 690664320*z^4 - 2846758608*z^3 + 1038484800*z^2 + 919648080*z - 386937648)*x*t^3 + (1108211706*z^11 - 5442849108*z^10 + 8781556842*z^9 + 579915612*z^8 - 18650846808*z^7 + 19704643038*z^6 + 3224250846*z^5 - 21111127038*z^4 + 13028482908*z^3 + 3114836208*z^2 - 6882130818*z + 2245178088)*y*t^3 + (1858428789716016*z^11 - 6968673304908462*z^10 + 6755593763765007*z^9 + 9532921551015996*z^8 - 24952289874069789*z^7 + 12820369691632419*z^6 + 17250951513454974*z^5 - 25599691357370172*z^4 + 7030252356252237*z^3 + 9283511463549372*z^2 - 8039473008617610*z + 2041533935380296)*x^3 + (11819799480132*z^11 - 49668857574606*z^10 + 68946176116746*z^9 + 12522733201584*z^8 - 133299256452102*z^7 + 125792193153330*z^6 + 23953106136348*z^5 - 118467529166880*z^4 + 70111410578424*z^3 + 10865439145134*z^2 - 25131182535180*z + 7678700502192)*x^2*t + (459427538358*z^11 + 9287278809966*z^10 - 51761555127504*z^9 + 101236098001428*z^8 - 58391517509820*z^7 - 87629233562298*z^6 + 180455127133158*z^5 - 97668935327430*z^4 - 50138041403070*z^3 + 101280558902238*z^2 - 55613740142394*z + 11563026819444)*x*y*t + (117556208698824*z^11 - 422067262057056*z^10 + 336376265096088*z^9 + 771347832910704*z^8 - 1667296478901816*z^7 + 656353190512152*z^6 + 1391233084290000*z^5 - 1774774838913048*z^4 + 356296230692640*z^3 + 755747773916184*z^2 - 599775057373464*z + 147955333476384)*y^2*t + (-5252261292*z^11 + 10719151848*z^10 + 11243547792*z^9 - 53470697832*z^8 + 37561754160*z^7 + 35677994832*z^6 - 76767403320*z^5 + 27124798212*z^4 + 25317111492*z^3 - 31194977256*z^2 + 9380888640*z - 3319860168)*x*t^2 + (-92486327310*z^11 + 392402444382*z^10 - 541816023024*z^9 - 130462983072*z^8 + 1121079635892*z^7 - 1019516904288*z^6 - 267808542624*z^5 + 1051767875952*z^4 - 579389715288*z^3 - 144690590304*z^2 + 254836562076*z - 73669847328)*y*t^2 + (-133236051404148*z^11 + 589751372815794*z^10 - 921038344661736*z^9 + 122716614795264*z^8 + 1366761539187954*z^7 - 1663598724089274*z^6 + 198479376455976*z^5 + 1096677390718224*z^4 - 930409436157012*z^3 + 139851035797662*z^2 + 141913789042788*z - 57100799269206)*x^2 + (-114083375321727*z^11 + 316060946472852*z^10 + 126934038618849*z^9 - 1586141611282053*z^8 + 2057945652325584*z^7 + 134817586916733*z^6 - 2841542065602891*z^5 + 2492165832650802*z^4 + 95483368866564*z^3 - 1570704116323419*z^2 + 1034722522177974*z - 236850341907879)*x*y + (-1858428789716016*z^11 + 6968673304908462*z^10 - 6755593763765007*z^9 - 9532921551015996*z^8 + 24952289874069789*z^7 - 12820369691632419*z^6 - 17250951513454974*z^5 + 25599691357370172*z^4 - 7030252356252237*z^3 - 9283511463549372*z^2 + 8039473008617610*z - 2041533935380296)*y^2 + (112962294144*z^11 - 369382340448*z^10 + 129097822680*z^9 + 1201334776416*z^8 - 2101485063240*z^7 + 592344401040*z^6 + 2174021099784*z^5 - 2655108279360*z^4 + 551599401312*z^3 + 1266700864680*z^2 - 1132438397760*z + 352177071480)*x*t + (2809520495820*z^11 - 12074449289904*z^10 + 17634980307060*z^9 + 745203703158*z^8 - 30547497855960*z^7 + 31890459931146*z^6 + 1803245146074*z^5 - 26041130656362*z^4 + 17639560309338*z^3 + 395822938626*z^2 - 4661717853384*z + 1478717257086)*y*t + (-3502187555724*z^11 + 12759767006292*z^10 - 10107184834404*z^9 - 24875188647696*z^8 + 54334243512504*z^7 - 22054727728116*z^6 - 45933927339996*z^5 + 60688117650132*z^4 - 13253465670084*z^3 - 25921718719884*z^2 + 21737653703748*z - 5584321535580)*x + (-29942558495676*z^11 + 136497008074716*z^10 - 226830838861404*z^9 + 65952085724226*z^8 + 283827093306408*z^7 - 405415790963370*z^6 + 113803449594066*z^5 + 205784632768230*z^4 - 225863834420898*z^3 + 71054067602826*z^2 + 8530319290716*z - 7582083443640)*y,
#short Weierstrass model
y^2 + (((-11*z^11+26*z^10+6*z^9-73*z^8+38*z^7+72*z^6-92*z^5-24*z^4+73*z^3-21*z^2-29*z+13)*t^2+(8*z^11-20*z^10-2*z^9+54*z^8-34*z^7-50*z^6+72*z^5+12*z^4-54*z^3+18*z^2+20*z-6)*t-3*z^11+4*z^10+9*z^9-20*z^8-5*z^7+29*z^6-16*z^5-22*z^4+20*z^3+2*z^2-11*z+3)/(t-z^9+2*z^8-3*z^6+z^5+z^4-3*z^3))*x*y + (((40*z^11-82*z^10-48*z^9+255*z^8-69*z^7-283*z^6+270*z^5+152*z^4-233*z^3+29*z^2+110*z-19)*t^6+(-z^11-60*z^10+116*z^9+94*z^8-379*z^7+40*z^6+449*z^5-337*z^4-299*z^3+306*z^2+11*z-165)*t^5+(-113*z^11+334*z^10-63*z^9-860*z^8+808*z^7+712*z^6-1474*z^5+124*z^4+1121*z^3-581*z^2-330*z+332)*t^4+(122*z^11-344*z^10+33*z^9+901*z^8-752*z^7-769*z^6+1391*z^5-19*z^4-1053*z^3+478*z^2+319*z-251)*t^3+(-41*z^11+88*z^10+46*z^9-285*z^8+113*z^7+316*z^6-375*z^5-123*z^4+331*z^3-94*z^2-136*z+79)*t^2+(8*z^11-28*z^10+15*z^9+59*z^8-76*z^7-34*z^6+106*z^5-28*z^4-68*z^3+44*z^2+15*z-15)*t)/(t^3+(-3*z^9+6*z^8-9*z^6+3*z^5+3*z^4-9*z^3)*t^2+(9*z^11-12*z^10-33*z^9+72*z^8+15*z^7-105*z^6+54*z^5+72*z^4-78*z^3-6*z^2+33*z-12)*t+z^11+8*z^10-25*z^9+6*z^8+49*z^7-37*z^6-24*z^5+54*z^4-6*z^3-24*z^2+13*z-1))*y -( x^3 + (((14*z^11-40*z^10+4*z^9+108*z^8-94*z^7-94*z^6+180*z^5-8*z^4-140*z^3+68*z^2+42*z-38)*t^4+(-52*z^11+132*z^10+12*z^9-362*z^8+238*z^7+340*z^6-514*z^5-62*z^4+404*z^3-154*z^2-144*z+90)*t^3+(33*z^11-86*z^10-5*z^9+234*z^8-160*z^7-213*z^6+321*z^5+35*z^4-246*z^3+89*z^2+82*z-44)*t^2+(-6*z^11+8*z^10+16*z^9-36*z^8-10*z^7+53*z^6-33*z^5-41*z^4+39*z^3-24*z+7)*t)/(t^2+(-2*z^9+4*z^8-6*z^6+2*z^5+2*z^4-6*z^3)*t+3*z^11-4*z^10-11*z^9+24*z^8+5*z^7-35*z^6+18*z^5+24*z^4-26*z^3-2*z^2+11*z-4))*x^2 + (((-81*z^11+206*z^10+20*z^9-569*z^8+374*z^7+535*z^6-805*z^5-97*z^4+634*z^3-239*z^2-223*z+137)*t^8+(342*z^11-808*z^10-204*z^9+2322*z^8-1218*z^7-2318*z^6+3000*z^5+736*z^4-2424*z^3+728*z^2+940*z-424)*t^7+(-343*z^11+724*z^10+363*z^9-2187*z^8+693*z^7+2369*z^6-2382*z^5-1198*z^4+2014*z^3-312*z^2-928*z+197)*t^6+(104*z^11-138*z^10-273*z^9+557*z^8+287*z^7-795*z^6+130*z^5+816*z^4-229*z^3-323*z^2+256*z+164)*t^5+(83*z^11-270*z^10+80*z^9+687*z^8-728*z^7-529*z^6+1209*z^5-195*z^4-914*z^3+499*z^2+223*z-274)*t^4+(-30*z^11+76*z^10+3*z^9-209*z^8+154*z^7+198*z^6-352*z^5-18*z^4+274*z^3-128*z^2-103*z+87)*t^3+(17*z^11-50*z^10+8*z^9+127*z^8-112*z^7-103*z^6+191*z^5-9*z^4-142*z^3+65*z^2+39*z-28)*t^2)/(t^4+(-4*z^9+8*z^8-12*z^6+4*z^5+4*z^4-12*z^3)*t^3+(18*z^11-24*z^10-66*z^9+144*z^8+30*z^7-210*z^6+108*z^5+144*z^4-156*z^3-12*z^2+66*z-24)*t^2+(4*z^11+32*z^10-100*z^9+24*z^8+196*z^7-148*z^6-96*z^5+216*z^4-24*z^3-96*z^2+52*z-4)*t-13*z^11+44*z^10-14*z^9-108*z^8+113*z^7+76*z^6-159*z^5+27*z^4+113*z^3-54*z^2-19*z+15))*x),
# Weierstrass model with reducible fibers over 0 and infinity
y^2 -( x^3 + ((324*z^11-648*z^10-405*z^9+1971*z^8-378*z^7-2214*z^6+1836*z^5+1350*z^4-1620*z^3+54*z^2+837*z-81)*t^8+(-1728*z^11+3456*z^10+2160*z^9-10584*z^8+2160*z^7+11880*z^6-10152*z^5-7128*z^4+8856*z^3-432*z^2-4536*z+432)*t^7+(3240*z^11-6480*z^10-4428*z^9+21276*z^8-5400*z^7-24084*z^6+22788*z^5+13068*z^4-19764*z^3+2160*z^2+9180*z-1188)*t^6+(2160*z^11-4320*z^10-3672*z^9+15984*z^8-4320*z^7-18576*z^6+17712*z^5+9072*z^4-16416*z^3+2160*z^2+6480*z-1512)*t^5+(3780*z^11-7560*z^10-7020*z^9+28890*z^8-7020*z^7-34020*z^6+30240*z^5+16740*z^4-29700*z^3+3240*z^2+11070*z-3240)*t^4+(2592*z^11-5184*z^10-8856*z^9+28944*z^8-6912*z^7-36504*z^6+30024*z^5+14472*z^4-35640*z^3+4320*z^2+8640*z-6264)*t^3+(13608*z^11-27216*z^10-27432*z^9+107136*z^8-22896*z^7-127764*z^6+105084*z^5+63612*z^4-109836*z^3+9288*z^2+38664*z-13824)*t^2+(7776*z^11-15552*z^10-17280*z^9+64584*z^8-13392*z^7-77976*z^6+62424*z^5+37800*z^4-68040*z^3+5616*z^2+22248*z-9504)*t+2268*z^11-4536*z^10-4671*z^9+18036*z^8-3780*z^7-21573*z^6+17523*z^5+10719*z^4-18549*z^3+1512*z^2+6426*z-2403)*x + ((-2808*z^11+7668*z^10-270*z^9-20682*z^8+16362*z^7+18360*z^6-32130*z^5-486*z^4+24732*z^3-10962*z^2-7884*z+6102)*t^12+(23328*z^11-63504*z^10+1944*z^9+171072*z^8-134136*z^7-152280*z^6+264384*z^5+5184*z^4-204120*z^3+90072*z^2+65448*z-50544)*t^11+(-77436*z^11+209304*z^10-4212*z^9-561816*z^8+430920*z^7+503172*z^6-856332*z^5-26244*z^4+666144*z^3-290628*z^2-216432*z+166212)*t^10+(72360*z^11-195264*z^10+3456*z^9+525744*z^8-403704*z^7-471744*z^6+805896*z^5+24408*z^4-626184*z^3+273888*z^2+204120*z-157032)*t^9+(19602*z^11-42444*z^10-14742*z^9+113238*z^8-35316*z^7-124740*z^6+135108*z^5+56700*z^4-129114*z^3+41958*z^2+62694*z-44712)*t^8+(-470448*z^11+1310256*z^10-83592*z^9-3504384*z^8+2858328*z^7+3051432*z^6-5426352*z^5+9072*z^4+4146552*z^3-1851336*z^2-1270728*z+984960)*t^7+(208656*z^11-471744*z^10-127008*z^9+1378944*z^8-752976*z^7-1451520*z^6+2186352*z^5+390096*z^4-1805328*z^3+743904*z^2+771120*z-589680)*t^6+(-526824*z^11+1671840*z^10-400464*z^9-4196448*z^8+4051944*z^7+3177792*z^6-6209784*z^5+691416*z^4+4539240*z^3-2106000*z^2-979128*z+761400)*t^5+(-645408*z^11+2167560*z^10-669708*z^9-5327694*z^8+5516424*z^7+3781242*z^6-7824438*z^5+1272510*z^4+5583654*z^3-2654856*z^2-968274*z+761238)*t^4+(-614520*z^11+2116800*z^10-717120*z^9-5155920*z^8+5498280*z^7+3551040*z^6-7548120*z^5+1400760*z^4+5327640*z^3-2561760*z^2-819720*z+649080)*t^3+(-508032*z^11+1698408*z^10-515484*z^9-4182840*z^8+4308876*z^7+2985012*z^6-6151464*z^5+975240*z^4+4397652*z^3-2087532*z^2-778572*z+611712)*t^2+(-189216*z^11+646704*z^10-213192*z^9-1577880*z^8+1666008*z^7+1096416*z^6-2306232*z^5+411480*z^4+1634256*z^3-782136*z^2-260496*z+205416)*t-33102*z^11+111240*z^10-34452*z^9-273240*z^8+283014*z^7+193752*z^6-400842*z^5+65394*z^4+286038*z^3-135972*z^2-49410*z+38826) )
]

# second neigbor step
maps2 = [
# change the elliptic parameter
[y,
  ((18/343*z^11 + 72/343*z^10 - 234/343*z^9 - 18/343*z^8 + 594/343*z^7 - 36/49*z^6 - 522/343*z^5 + 90/49*z^4 + 270/343*z^3 - 432/343*z^2 + 72/343*z + 234/343)*x^11*t + (369/343*z^11 - 1044/343*z^10 + 99/343*z^9 + 2790/343*z^8 - 2385/343*z^7 - 2430/343*z^6 + 4581/343*z^5 - 153/343*z^4 - 3555/343*z^3 + 1710/343*z^2 + 1089/343*z - 963/343)*x^11 + (10125/2401*z^11 - 30132/2401*z^10 + 5787/2401*z^9 + 77598/2401*z^8 - 73125/2401*z^7 - 63846/2401*z^6 + 131625/2401*z^5 - 11421/2401*z^4 - 99927/2401*z^3 + 51390/2401*z^2 + 28773/2401*z - 4113/343)*x^10*t + (-34227/2401*z^11 + 87678/2401*z^10 + 7425/2401*z^9 - 242190/2401*z^8 + 162810/2401*z^7 + 226710/2401*z^6 - 347490/2401*z^5 - 37188/2401*z^4 + 273285/2401*z^3 - 105417/2401*z^2 - 95022/2401*z + 8613/343)*x^10 + (-65817/2401*z^11 + 168318/2401*z^10 + 16479/2401*z^9 - 472104/2401*z^8 + 318312/2401*z^7 + 446202/2401*z^6 - 98568/343*z^5 - 69642/2401*z^4 + 547515/2401*z^3 - 214605/2401*z^2 - 189306/2401*z + 123651/2401)*x^9*t + (124272/2401*z^11 - 299466/2401*z^10 - 60777/2401*z^9 + 843480/2401*z^8 - 469071/2401*z^7 - 824931/2401*z^6 + 1100952/2401*z^5 + 240192/2401*z^4 - 877887/2401*z^3 + 276039/2401*z^2 + 334125/2401*z - 22473/343)*x^9 + (157536/2401*z^11 - 385470/2401*z^10 - 58707/2401*z^9 + 1053396/2401*z^8 - 609957/2401*z^7 - 1004337/2401*z^6 + 194760/343*z^5 + 281304/2401*z^4 - 1060893/2401*z^3 + 336429/2401*z^2 + 403659/2401*z - 176121/2401)*x^8*t + (36/343*z^11 - 12/49*z^10 - 24/343*z^9 + 246/343*z^8 - 18/49*z^7 - 36/49*z^6 + 330/343*z^5 + 78/343*z^4 - 276/343*z^3 + 90/343*z^2 + 108/343*z - 54/343)*x^7*y*t + (-103752/2401*z^11 + 158706/2401*z^10 + 239751/2401*z^9 - 624069/2401*z^8 - 113787/2401*z^7 + 838260/2401*z^6 - 446049/2401*z^5 - 670059/2401*z^4 + 494082/2401*z^3 + 112275/2401*z^2 - 313038/2401*z - 2214/343)*x^8 + (-51/343*z^11 + 114/343*z^10 + 6/49*z^9 - 333/343*z^8 + 138/343*z^7 + 342/343*z^6 - 54/49*z^5 - 150/343*z^4 + 303/343*z^3 - 57/343*z^2 - 129/343*z + 33/343)*x^7*y + (-68724/2401*z^11 - 3366/343*z^10 + 448461/2401*z^9 - 359595/2401*z^8 - 762453/2401*z^7 + 122580/343*z^6 + 256185/2401*z^5 - 1106613/2401*z^4 + 146394/2401*z^3 + 493713/2401*z^2 - 287226/2401*z - 119736/2401)*x^7*t + (-1059/2401*z^11 + 2322/2401*z^10 + 1014/2401*z^9 - 6981/2401*z^8 + 2634/2401*z^7 + 7326/2401*z^6 - 7698/2401*z^5 - 3390/2401*z^4 + 6327/2401*z^3 - 1017/2401*z^2 - 2697/2401*z + 75/343)*x^6*y*t + (-306351/2401*z^11 + 647406/2401*z^10 + 439623/2401*z^9 - 2295639/2401*z^8 + 838512/2401*z^7 + 2636514/2401*z^6 - 2976516/2401*z^5 - 1012140/2401*z^4 + 2791035/2401*z^3 - 749871/2401*z^2 - 1062729/2401*z + 101088/343)*x^7 + (-492/2401*z^11 + 2028/2401*z^10 - 1254/2401*z^9 - 4776/2401*z^8 + 6918/2401*z^7 + 2874/2401*z^6 - 10092/2401*z^5 + 3372/2401*z^4 + 7230/2401*z^3 - 4818/2401*z^2 - 1290/2401*z + 369/343)*x^6*y + (-356805/2401*z^11 + 470394/2401*z^10 + 1218789/2401*z^9 - 2719809/2401*z^8 - 481896/2401*z^7 + 3985434/2401*z^6 - 357408/343*z^5 - 2665728/2401*z^4 + 3212469/2401*z^3 - 62253/2401*z^2 - 1470375/2401*z + 752004/2401)*x^6*t + (-1326/2401*z^11 + 720/343*z^10 - 2634/2401*z^9 - 11868/2401*z^8 + 15570/2401*z^7 + 1074/343*z^6 - 22584/2401*z^5 + 6516/2401*z^4 + 16092/2401*z^3 - 10032/2401*z^2 - 2958/2401*z + 4611/2401)*x^5*y*t + (272241/2401*z^11 - 1714968/2401*z^10 + 2523789/2401*z^9 + 1625922/2401*z^8 - 6446367/2401*z^7 + 1678410/2401*z^6 + 5922171/2401*z^5 - 5027571/2401*z^4 - 1958787/2401*z^3 + 3596436/2401*z^2 - 154773/2401*z - 84510/343)*x^6 + (3855/2401*z^11 - 9648/2401*z^10 - 834/2401*z^9 + 26640/2401*z^8 - 18093/2401*z^7 - 25497/2401*z^6 + 41526/2401*z^5 + 3876/2401*z^4 - 32796/2401*z^3 + 14040/2401*z^2 + 12297/2401*z - 1311/343)*x^5*y + (-334305/2401*z^11 - 132012/343*z^10 + 4602321/2401*z^9 - 2849328/2401*z^8 - 7549335/2401*z^7 + 1174986/343*z^6 + 2586699/2401*z^5 - 9801171/2401*z^4 + 2637927/2401*z^3 + 4122018/2401*z^2 - 2358315/2401*z + 69534/2401)*x^5*t + (243/343*z^11 - 864/2401*z^10 - 7374/2401*z^9 + 204/49*z^8 + 8289/2401*z^7 - 19083/2401*z^6 + 10218/2401*z^5 + 16812/2401*z^4 - 14676/2401*z^3 + 264/2401*z^2 + 10095/2401*z - 6039/2401)*x^4*y*t + (-2310957/2401*z^11 + 2097972/2401*z^10 + 10377270/2401*z^9 - 17620209/2401*z^8 - 8776665/2401*z^7 + 28515861/2401*z^6 - 10174320/2401*z^5 - 23073048/2401*z^4 + 18239796/2401*z^3 + 4392180/2401*z^2 - 9260172/2401*z + 371916/343)*x^5 + (-14025/2401*z^11 + 41856/2401*z^10 - 8199/2401*z^9 - 103842/2401*z^8 + 94203/2401*z^7 + 81264/2401*z^6 - 153765/2401*z^5 + 9201/2401*z^4 + 110829/2401*z^3 - 50712/2401*z^2 - 29355/2401*z + 2742/343)*x^4*y + (-2454363/2401*z^11 + 2313540/2401*z^10 + 11039706/2401*z^9 - 19183635/2401*z^8 - 8839395/2401*z^7 + 30704643/2401*z^6 - 11372940/2401*z^5 - 24287580/2401*z^4 + 20038500/2401*z^3 + 4459824/2401*z^2 - 9745164/2401*z + 411948/343)*x^4*t + (-8265/2401*z^11 + 34644/2401*z^10 - 3897/343*z^9 - 64062/2401*z^8 + 106137/2401*z^7 + 21978/2401*z^6 - 123345/2401*z^5 + 54333/2401*z^4 + 69687/2401*z^3 - 55182/2401*z^2 - 153/49*z + 12414/2401)*x^3*y*t + (-110556/49*z^11 + 752454/343*z^10 + 3510018/343*z^9 - 6209190/343*z^8 - 2686059/343*z^7 + 1405422/49*z^6 - 521181/49*z^5 - 7652475/343*z^4 + 6455322/343*z^3 + 1437183/343*z^2 - 3005631/343*z + 124812/49)*x^4 + (-2274/2401*z^11 + 32208/2401*z^10 - 53973/2401*z^9 - 32619/2401*z^8 + 143016/2401*z^7 - 40938/2401*z^6 - 106422/2401*z^5 + 119820/2401*z^4 + 35298/2401*z^3 - 66954/2401*z^2 + 23073/2401*z + 432/343)*x^3*y + (-3978846/2401*z^11 + 4464378/2401*z^10 + 16614882/2401*z^9 - 31878900/2401*z^8 - 10854891/2401*z^7 + 48715614/2401*z^6 - 20419587/2401*z^5 - 5196717/343*z^4 + 33022548/2401*z^3 + 855531/343*z^2 - 14812713/2401*z + 4391964/2401)*x^3*t + (738/2401*z^11 + 21360/2401*z^10 - 52299/2401*z^9 - 1173/2401*z^8 + 113208/2401*z^7 - 65862/2401*z^6 - 64410/2401*z^5 + 113508/2401*z^4 + 558/2401*z^3 - 53526/2401*z^2 + 26463/2401*z - 264/343)*x^2*y*t + (-11138868/2401*z^11 + 15468678/2401*z^10 + 39329973/2401*z^9 - 89042337/2401*z^8 - 15427665/2401*z^7 + 127153206/2401*z^6 - 66267657/2401*z^5 - 86786307/2401*z^4 + 92305728/2401*z^3 + 9165213/2401*z^2 - 38584944/2401*z + 1769760/343)*x^3 + (-2325/343*z^11 + 12174/343*z^10 - 12807/343*z^9 - 19137/343*z^8 + 41694/343*z^7 + 54/49*z^6 - 41046/343*z^5 + 26370/343*z^4 + 19701/343*z^3 - 20211/343*z^2 + 1011/343*z + 2454/343)*x^2*y + (-4491540/2401*z^11 + 6570378/2401*z^10 + 15084459/2401*z^9 - 35947503/2401*z^8 - 4534911/2401*z^7 + 50333130/2401*z^6 - 27791991/2401*z^5 - 33334893/2401*z^4 + 37305000/2401*z^3 + 2838699/2401*z^2 - 15238080/2401*z + 718632/343)*x^2*t + (-429/343*z^11 + 3642/343*z^10 - 5631/343*z^9 - 3663/343*z^8 + 14748/343*z^7 - 3936/343*z^6 - 12006/343*z^5 + 11838/343*z^4 + 3903/343*z^3 - 7305/343*z^2 + 1539/343*z + 552/343)*x*y*t + (-1779507/343*z^11 + 2916072/343*z^10 + 5267322/343*z^9 - 14315562/343*z^8 - 221967/343*z^7 + 19103967/343*z^6 - 11989620/343*z^5 - 11677950/343*z^4 + 2123622/49*z^3 + 358128/343*z^2 - 5716323/343*z + 1996353/343)*x^2 + (-2433/343*z^11 + 1590/49*z^10 - 9225/343*z^9 - 20781/343*z^8 + 35676/343*z^7 + 6345/343*z^6 - 5535/49*z^5 + 19251/343*z^4 + 21876/343*z^3 - 17265/343*z^2 - 621/343*z + 417/49)*x*y + (-328203/343*z^11 + 537048/343*z^10 + 973872/343*z^9 - 2641266/343*z^8 - 45063/343*z^7 + 3527091/343*z^6 - 2208312/343*z^5 - 2158578/343*z^4 + 2741958/343*z^3 + 9864/49*z^2 - 1054539/343*z + 52497/49)*x*t + (-111/343*z^11 + 822/343*z^10 - 1131/343*z^9 - 1023/343*z^8 + 3204/343*z^7 - 549/343*z^6 - 2739/343*z^5 + 2409/343*z^4 + 1080/343*z^3 - 1551/343*z^2 + 297/343*z + 129/343)*y*t + (-964314/343*z^11 + 1749222/343*z^10 + 2462085/343*z^9 - 7777872/343*z^8 + 104121/49*z^7 + 9872316/343*z^6 - 7016103/343*z^5 - 5492799/343*z^4 + 8076582/343*z^3 - 222597/343*z^2 - 2925747/343*z + 1080783/343)*x + (-1194/343*z^11 + 3828/343*z^10 - 804/343*z^9 - 9840/343*z^8 + 9252/343*z^7 + 1074/49*z^6 - 13794/343*z^5 + 1410/343*z^4 + 10224/343*z^3 - 4374/343*z^2 - 276/49*z + 1332/343)*y + (-60678/343*z^11 + 106794/343*z^10 + 162387/343*z^9 - 488772/343*z^8 + 29457/343*z^7 + 630144/343*z^6 - 431469/343*z^5 - 361629/343*z^4 + 507582/343*z^3 - 6075/343*z^2 - 187497/343*z + 68049/343)*t + (-183402/343*z^11 + 356976/343*z^10 + 412236/343*z^9 - 1483038/343*z^8 + 37278/49*z^7 + 36936/7*z^6 - 1410174/343*z^5 - 924750/343*z^4 + 31446/7*z^3 - 102708/343*z^2 - 75996/49*z + 206082/343))/(-1/343*x^5 + 1/343*x^4*t + (-40/2401*z^11 + 170/2401*z^10 - 139/2401*z^9 - 313/2401*z^8 + 537/2401*z^7 + 108/2401*z^6 - 653/2401*z^5 + 289/2401*z^4 + 386/2401*z^3 - 313/2401*z^2 - 54/2401*z + 13/343)*x^4 + (40/2401*z^11 - 170/2401*z^10 + 139/2401*z^9 + 313/2401*z^8 - 537/2401*z^7 - 108/2401*z^6 + 653/2401*z^5 - 289/2401*z^4 - 386/2401*z^3 + 313/2401*z^2 + 54/2401*z - 13/343)*x^3*t + (97/2401*z^11 + 20/2401*z^10 - 655/2401*z^9 + 671/2401*z^8 + 897/2401*z^7 - 1426/2401*z^6 + 127/2401*z^5 + 1455/2401*z^4 - 725/2401*z^3 - 400/2401*z^2 + 524/2401*z - 20/343)*x^3 + (-97/2401*z^11 - 20/2401*z^10 + 655/2401*z^9 - 671/2401*z^8 - 897/2401*z^7 + 1426/2401*z^6 - 127/2401*z^5 - 1455/2401*z^4 + 725/2401*z^3 + 400/2401*z^2 - 524/2401*z + 20/343)*x^2*t + (6/343*z^11 + 58/343*z^10 - 179/343*z^9 + 47/343*z^8 + z^7 - 267/343*z^6 - 170/343*z^5 + 380/343*z^4 - 47/343*z^3 - 173/343*z^2 + 86/343*z - 5/343)*x^2 + (-6/343*z^11 - 58/343*z^10 + 179/343*z^9 - 47/343*z^8 - z^7 + 267/343*z^6 + 170/343*z^5 - 380/343*z^4 + 47/343*z^3 + 173/343*z^2 - 86/343*z + 5/343)*x*t + (-3/343*z^11 + 44/343*z^10 - 80/343*z^9 - 33/343*z^8 + 197/343*z^7 - 73/343*z^6 - 144/343*z^5 + 172/343*z^4 + 36/343*z^3 - 96/343*z^2 + 30/343*z + 4/343)*x + (3/343*z^11 - 44/343*z^10 + 80/343*z^9 + 33/343*z^8 - 197/343*z^7 + 73/343*z^6 + 144/343*z^5 - 172/343*z^4 - 36/343*z^3 + 96/343*z^2 - 30/343*z - 4/343)*t),
  x],
  # normalize to y^2 = quartic(x)
 [x,
  ((-36/823543*z^11 + 792/5764801*z^10 - 216/5764801*z^9 - 288/823543*z^8 + 2088/5764801*z^7 + 1620/5764801*z^6 - 3708/5764801*z^5 + 540/5764801*z^4 + 2880/5764801*z^3 - 1620/5764801*z^2 - 792/5764801*z + 936/5764801)*x^6*t^2 + (2412/5764801*z^11 - 6336/5764801*z^10 - 216/5764801*z^9 + 17280/5764801*z^8 - 12420/5764801*z^7 - 15768/5764801*z^6 + 25380/5764801*z^5 + 1836/5764801*z^4 - 19620/5764801*z^3 + 7920/5764801*z^2 + 6588/5764801*z - 4428/5764801)*x^6*t + (21204/40353607*z^11 - 54144/40353607*z^10 - 4896/40353607*z^9 + 149976/40353607*z^8 - 100332/40353607*z^7 - 140688/40353607*z^6 + 215172/40353607*z^5 + 23724/40353607*z^4 - 168948/40353607*z^3 + 64800/40353607*z^2 + 59004/40353607*z - 5220/5764801)*x^5*t^2 + (-2166/5764801*z^11 + 5148/5764801*z^10 + 1230/5764801*z^9 - 14724/5764801*z^8 + 7860/5764801*z^7 + 14664/5764801*z^6 - 19224/5764801*z^5 - 4476/5764801*z^4 + 15606/5764801*z^3 - 4866/5764801*z^2 - 6012/5764801*z + 2874/5764801)*x^6 + (-71412/40353607*z^11 + 166896/40353607*z^10 + 46068/40353607*z^9 - 481500/40353607*z^8 + 241932/40353607*z^7 + 485040/40353607*z^6 - 611172/40353607*z^5 - 163812/40353607*z^4 + 497484/40353607*z^3 - 143232/40353607*z^2 - 195984/40353607*z + 12144/5764801)*x^5*t + (-37986/40353607*z^11 + 88884/40353607*z^10 + 3534/5764801*z^9 - 256932/40353607*z^8 + 128892/40353607*z^7 + 258276/40353607*z^6 - 322956/40353607*z^5 - 87960/40353607*z^4 + 262062/40353607*z^3 - 73302/40353607*z^2 - 14652/5764801*z + 43338/40353607)*x^4*t^2 + (4404/5764801*z^11 - 8712/5764801*z^10 - 5760/5764801*z^9 + 27192/5764801*z^8 - 5352/5764801*z^7 - 30720/5764801*z^6 + 26160/5764801*z^5 + 18600/5764801*z^4 - 22692/5764801*z^3 + 828/5764801*z^2 + 11640/5764801*z - 696/5764801)*x^5 - 2/5764801*x^4*y + (52572/40353607*z^11 - 97200/40353607*z^10 - 79344/40353607*z^9 + 309612/40353607*z^8 - 22164/40353607*z^7 - 365628/40353607*z^6 + 264192/40353607*z^5 + 255264/40353607*z^4 - 237936/40353607*z^3 - 18576/40353607*z^2 + 140016/40353607*z + 1032/5764801)*x^4*t + (552/823543*z^11 - 57528/40353607*z^10 - 25776/40353607*z^9 + 24204/5764801*z^8 - 58020/40353607*z^7 - 181380/40353607*z^6 + 192480/40353607*z^5 + 89160/40353607*z^4 - 158772/40353607*z^3 + 29772/40353607*z^2 + 74784/40353607*z - 18768/40353607)*x^3*t^2 + (4176/5764801*z^11 - 2088/823543*z^10 + 6912/5764801*z^9 + 34380/5764801*z^8 - 43164/5764801*z^7 - 23472/5764801*z^6 + 68652/5764801*z^5 - 16668/5764801*z^4 - 49608/5764801*z^3 + 31356/5764801*z^2 + 12024/5764801*z - 17064/5764801)*x^4 + (-80/40353607*z^11 + 340/40353607*z^10 - 278/40353607*z^9 - 626/40353607*z^8 + 1074/40353607*z^7 + 216/40353607*z^6 - 1306/40353607*z^5 + 578/40353607*z^4 + 772/40353607*z^3 - 626/40353607*z^2 - 108/40353607*z + 26/5764801)*x^3*y + (-7164/40353607*z^11 - 21024/40353607*z^10 + 85500/40353607*z^9 - 10944/40353607*z^8 - 204012/40353607*z^7 + 101520/40353607*z^6 + 202212/40353607*z^5 - 230436/40353607*z^4 - 107028/40353607*z^3 + 176544/40353607*z^2 - 9180/40353607*z - 13536/5764801)*x^3*t + (-24876/40353607*z^11 + 56160/40353607*z^10 + 22608/40353607*z^9 - 168516/40353607*z^8 + 68508/40353607*z^7 + 174960/40353607*z^6 - 186372/40353607*z^5 - 10620/5764801*z^4 + 157140/40353607*z^3 - 4104/5764801*z^2 - 62136/40353607*z + 14184/40353607)*x^2*t^2 + (-2076/823543*z^11 + 38016/5764801*z^10 + 3168/5764801*z^9 - 107160/5764801*z^8 + 10596/823543*z^7 + 100248/5764801*z^6 - 154956/5764801*z^5 - 13044/5764801*z^4 + 124044/5764801*z^3 - 6912/823543*z^2 - 40380/5764801*z + 28176/5764801)*x^3 + (194/40353607*z^11 + 40/40353607*z^10 - 1310/40353607*z^9 + 1342/40353607*z^8 + 1794/40353607*z^7 - 2852/40353607*z^6 + 254/40353607*z^5 + 2910/40353607*z^4 - 1450/40353607*z^3 - 800/40353607*z^2 + 1048/40353607*z - 40/5764801)*x^2*y + (-61440/40353607*z^11 + 186192/40353607*z^10 - 26604/40353607*z^9 - 500172/40353607*z^8 + 453216/40353607*z^7 + 417048/40353607*z^6 - 788808/40353607*z^5 + 59856/40353607*z^4 + 614400/40353607*z^3 - 288576/40353607*z^2 - 155436/40353607*z + 21696/5764801)*x^2*t + (1308/40353607*z^11 + 4752/40353607*z^10 - 14004/40353607*z^9 - 3228/40353607*z^8 + 37164/40353607*z^7 - 14880/40353607*z^6 - 23988/40353607*z^5 + 37932/40353607*z^4 + 10860/40353607*z^3 - 19440/40353607*z^2 + 10128/40353607*z + 96/823543)*x*t^2 + (858/823543*z^11 - 15408/5764801*z^10 + 1692/5764801*z^9 + 37056/5764801*z^8 - 29562/5764801*z^7 - 32124/5764801*z^6 + 62682/5764801*z^5 + 2238/5764801*z^4 - 44418/5764801*z^3 + 22608/5764801*z^2 + 18678/5764801*z - 12864/5764801)*x^2 + (12/5764801*z^11 + 116/5764801*z^10 - 358/5764801*z^9 + 94/5764801*z^8 + 2/16807*z^7 - 534/5764801*z^6 - 340/5764801*z^5 + 760/5764801*z^4 - 94/5764801*z^3 - 346/5764801*z^2 + 172/5764801*z - 10/5764801)*x*y + (-1284/5764801*z^11 + 3456/5764801*z^10 + 1836/5764801*z^9 - 11940/5764801*z^8 + 4836/5764801*z^7 + 11652/5764801*z^6 - 6744/5764801*z^5 - 4728/5764801*z^4 + 7152/5764801*z^3 + 2376/5764801*z^2 - 24/5764801*z - 3252/5764801)*x*t + (-402/5764801*z^11 + 1080/5764801*z^10 + 36/5764801*z^9 - 2904/5764801*z^8 + 2010/5764801*z^7 + 2544/5764801*z^6 - 3630/5764801*z^5 - 426/5764801*z^4 + 2706/5764801*z^3 - 828/5764801*z^2 - 114/823543*z + 240/5764801)*t^2 + (-9900/5764801*z^11 + 23832/5764801*z^10 + 8964/5764801*z^9 - 75528/5764801*z^8 + 37656/5764801*z^7 + 77652/5764801*z^6 - 91116/5764801*z^5 - 23652/5764801*z^4 + 80064/5764801*z^3 - 20196/5764801*z^2 - 25776/5764801*z + 12888/5764801)*x + (-6/5764801*z^11 + 88/5764801*z^10 - 160/5764801*z^9 - 66/5764801*z^8 + 394/5764801*z^7 - 146/5764801*z^6 - 288/5764801*z^5 + 344/5764801*z^4 + 72/5764801*z^3 - 192/5764801*z^2 + 60/5764801*z + 8/5764801)*y + (-1692/5764801*z^11 + 4680/5764801*z^10 + 324/5764801*z^9 - 13536/5764801*z^8 + 9792/5764801*z^7 + 36/16807*z^6 - 18540/5764801*z^5 - 1044/5764801*z^4 + 15048/5764801*z^3 - 5436/5764801*z^2 - 576/823543*z + 2808/5764801)*t + (-1044/5764801*z^11 + 1584/5764801*z^10 + 3888/5764801*z^9 - 9360/5764801*z^8 - 828/5764801*z^7 + 12924/5764801*z^6 - 6624/5764801*z^5 - 8136/5764801*z^4 + 9504/5764801*z^3 + 1080/5764801*z^2 - 3204/5764801*z + 900/5764801))/(-2/5764801*x^2 + 4/5764801*x*t - 2/5764801*t^2),
  t],
  # move to the other chart of this hyperelliptic curve
 [1/x, y/x^2, t],
 # transform to a Weierstrass equation
 [x/y,
  ((43377762816*z^11 - 104804679168*z^10 - 21331123200*z^9 + 297394488576*z^8 - 167976716544*z^7 - 291651881472*z^6 + 395426956032*z^5 + 81012918528*z^4 - 316980490752*z^3 + 103059558144*z^2 + 119363590656*z - 59681795328)*x^3*t^3 + (-136875267072*z^11 + 292814175744*z^10 + 138828660480*z^9 - 881618681088*z^8 + 300884730624*z^7 + 946221751296*z^6 - 978905399040*z^5 - 458939955456*z^4 + 822860674560*z^3 - 140857636608*z^2 - 369723792384*z + 87963169536)*x^3*t^2 + (-76720659840/7*z^11 + 147932179200/7*z^10 + 108391499136/7*z^9 - 469879294464/7*z^8 + 70659765504/7*z^7 + 541556067456/7*z^6 - 433981701504/7*z^5 - 344070177408/7*z^4 + 385881698304/7*z^3 - 521520768/7*z^2 - 204457976064/7*z + 961580160)*x^2*t^3 + (-12319143552/7*z^11 + 49882915584/7*z^10 - 31975689600/7*z^9 - 114372611712/7*z^8 + 169132292352/7*z^7 + 68622391296/7*z^6 - 253954579968/7*z^5 + 84743345664/7*z^4 + 182959731072/7*z^3 - 126353312640/7*z^2 - 37174101120/7*z + 9965161728)*x*y*t^3 + (-21688881408*z^11 + 52402339584*z^10 + 10665561600*z^9 - 148697244288*z^8 + 83988358272*z^7 + 145825940736*z^6 - 197713478016*z^5 - 40506459264*z^4 + 158490245376*z^3 - 51529779072*z^2 - 59681795328*z + 29840897664)*y^2*t^3 + (-6234734592*z^11 + 104744212992*z^10 - 166337411328*z^9 - 176714078976*z^8 + 566133048576*z^7 - 20471159808*z^6 - 690713526528*z^5 + 469057962240*z^4 + 462173216256*z^3 - 448976473344*z^2 - 32456899584*z + 244632711168)*x^3*t + (-224589013632/7*z^11 + 709076768256/7*z^10 - 204016237056/7*z^9 - 1788205693824/7*z^8 + 1875397919616/7*z^7 + 1393954468992/7*z^6 - 3223072249344/7*z^5 + 472637223936/7*z^4 + 2413772794368/7*z^3 - 1339046982144/7*z^2 - 646223857920/7*z + 106713562752)*x^2*t^2 + (221576622336/7*z^11 - 611875710720/7*z^10 + 35553271680/7*z^9 + 1633576885632/7*z^8 - 1320656026752/7*z^7 - 1436881254912/7*z^6 + 2561596638336/7*z^5 + 3449091456/7*z^4 - 1975752456192/7*z^3 + 897663212928/7*z^2 + 623147613696/7*z - 72401527296)*x*y*t^2 + (68437633536*z^11 - 146407087872*z^10 - 69414330240*z^9 + 440809340544*z^8 - 150442365312*z^7 - 473110875648*z^6 + 489452699520*z^5 + 229469977728*z^4 - 411430337280*z^3 + 70428818304*z^2 + 184861896192*z - 43981584768)*y^2*t^2 + (117111225600*z^11 - 320977976832*z^10 + 14244823296*z^9 + 859681216512*z^8 - 683274507264*z^7 - 760933232640*z^6 + 1336299130368*z^5 + 14888116224*z^4 - 1032461634816*z^3 + 462373090560*z^2 + 328764676608*z - 261281064960)*x^3 + (105240539520*z^11 - 267609858048*z^10 - 26541292032*z^9 + 741385861632*z^8 - 488083812480*z^7 - 698204613888*z^6 + 1053378732672*z^5 + 125096959872*z^4 - 830722117248*z^3 + 314434192896*z^2 + 291778692480*z - 179804572416)*x^2*t + (-75394603008*z^11 + 189907462656*z^10 + 22431271680*z^9 - 528440785920*z^8 + 338756712192*z^7 + 501438439296*z^6 - 741835158912*z^5 - 99331650432*z^4 + 586625203584*z^3 - 216416841984*z^2 - 208678851072*z + 123964058880)*x*y*t + (3117367296*z^11 - 52372106496*z^10 + 83168705664*z^9 + 88357039488*z^8 - 283066524288*z^7 + 10235579904*z^6 + 345356763264*z^5 - 234528981120*z^4 - 231086608128*z^3 + 224488236672*z^2 + 16228449792*z - 122316355584)*y^2*t + (-38359910016*z^11 + 87185507328*z^10 + 29237915520*z^9 - 254759116032*z^8 + 115311517056*z^7 + 261682493184*z^6 - 310707964800*z^5 - 101127159936*z^4 + 254608790400*z^3 - 64413273600*z^2 - 104558615424*z + 38229739776)*x^2 + (38824323840*z^11 - 90368379648*z^10 - 25568794368*z^9 + 260995530240*z^8 - 129531146112*z^7 - 263343633408*z^6 + 329428964736*z^5 + 90957085056*z^4 - 267527556864*z^3 + 75472705152*z^2 + 106177765248*z - 44298192384)*x*y + (-58555612800*z^11 + 160488988416*z^10 - 7122411648*z^9 - 429840608256*z^8 + 341637253632*z^7 + 380466616320*z^6 - 668149565184*z^5 - 7444058112*z^4 + 516230817408*z^3 - 231186545280*z^2 - 164382338304*z + 130640532480)*y^2)/((109874880*z^11 - 279282816*z^10 - 27806976*z^9 + 773323200*z^8 - 508270464*z^7 - 728253504*z^6 + 1096929216*z^5 + 131523264*z^4 - 864908928*z^3 + 326638656*z^2 + 304057152*z - 186950592)*y^2*t + (-146919744*z^11 + 341148672*z^10 + 98490816*z^9 - 987240960*z^8 + 486108864*z^7 + 998345088*z^6 - 1243988928*z^5 - 348100416*z^4 + 1011642048*z^3 - 283481856*z^2 - 402594624*z + 166375296)*y^2),
  t],
  # go to a short Weierstrass model
 [(1/36*x*t^4 + (2/9*z^11 - 2/3*z^10 + 1/9*z^9 + 16/9*z^8 - 5/3*z^7 - 3/2*z^6 + 55/18*z^5 - 5/18*z^4 - 43/18*z^3 + 11/9*z^2 + 2/3*z - 11/18)*x*t^3 + (-103/42*z^11 + 149/14*z^10 - 697/84*z^9 - 859/42*z^8 + 2819/84*z^7 + 155/21*z^6 - 3235/84*z^5 + 69/4*z^4 + 935/42*z^3 - 203/12*z^2 - 47/28*z + 97/28)*t^4 + (-11/12*z^11 + 41/18*z^10 + 1/4*z^9 - 223/36*z^8 + 35/9*z^7 + 35/6*z^6 - 77/9*z^5 - 4/3*z^4 + 79/12*z^3 - 85/36*z^2 - 89/36*z + 13/9)*x*t^2 + (-380/21*z^11 + 1720/21*z^10 - 1345/21*z^9 - 1116/7*z^8 + 5476/21*z^7 + 1187/21*z^6 - 1999/7*z^5 + 949/7*z^4 + 3499/21*z^3 - 864/7*z^2 - 86/21*z + 59/3)*t^3 + (19/18*z^11 - 22/9*z^10 - 5/6*z^9 + 22/3*z^8 - 7/2*z^7 - 68/9*z^6 + 55/6*z^5 + 47/18*z^4 - 139/18*z^3 + 19/9*z^2 + 53/18*z - 11/9)*x*t + (-109*z^11 + 362*z^10 - 106*z^9 - 893*z^8 + 908*z^7 + 641*z^6 - 1297*z^5 + 195*z^4 + 928*z^3 - 433*z^2 - 165*z + 243/2)*t^2 + (-1/12*z^11 + 1/9*z^10 + 5/36*z^9 - 5/18*z^8 - 1/4*z^7 + 7/18*z^6 + 1/36*z^5 - 7/12*z^4 - 1/12*z^3 + 5/18*z^2 - 7/36*z - 1/6)*x + (-211*z^11 + 1708/3*z^10 + 108*z^9 - 5192/3*z^8 + 3301/3*z^7 + 1640*z^6 - 6367/3*z^5 - 279*z^4 + 5425/3*z^3 - 1550/3*z^2 - 1363/3*z + 734/3)*t + (-901/6*z^11 + 1799/6*z^10 + 1285/4*z^9 - 4869/4*z^8 + 1003/4*z^7 + 5853/4*z^6 - 2351/2*z^5 - 722*z^4 + 15151/12*z^3 - 1199/12*z^2 - 853/2*z + 667/4))/(t^4 + (8*z^11 - 24*z^10 + 4*z^9 + 64*z^8 - 60*z^7 - 54*z^6 + 110*z^5 - 10*z^4 - 86*z^3 + 44*z^2 + 24*z - 22)*t^3 + (-33*z^11 + 82*z^10 + 9*z^9 - 223*z^8 + 140*z^7 + 210*z^6 - 308*z^5 - 48*z^4 + 237*z^3 - 85*z^2 - 89*z + 52)*t^2 + (38*z^11 - 88*z^10 - 30*z^9 + 264*z^8 - 126*z^7 - 272*z^6 + 330*z^5 + 94*z^4 - 278*z^3 + 76*z^2 + 106*z - 44)*t + (-3*z^11 + 4*z^10 + 5*z^9 - 10*z^8 - 9*z^7 + 14*z^6 + z^5 - 21*z^4 - 3*z^3 + 10*z^2 - 7*z - 6)),
  ((-1/42*z^11 + 43/252*z^10 - 125/504*z^9 - 89/504*z^8 + 109/168*z^7 - 9/56*z^6 - 67/126*z^5 + 127/252*z^4 + 85/504*z^3 - 53/168*z^2 + 5/84*z + 1/36)*x*t^6 + 1/216*y*t^6 + (-3/28*z^11 + 137/126*z^10 - 437/252*z^9 - 68/63*z^8 + 95/21*z^7 - 9/7*z^6 - 431/126*z^5 + 233/63*z^4 + 263/252*z^3 - 59/28*z^2 + 9/14*z + 1/9)*x*t^5 + (1/18*z^11 - 1/6*z^10 + 1/36*z^9 + 4/9*z^8 - 5/12*z^7 - 3/8*z^6 + 55/72*z^5 - 5/72*z^4 - 43/72*z^3 + 11/36*z^2 + 1/6*z - 11/72)*y*t^5 + (-143/21*z^11 + 19/84*z^10 + 2547/56*z^9 - 2245/42*z^8 - 9343/168*z^7 + 729/7*z^6 - 2153/168*z^5 - 5519/56*z^4 + 391/7*z^3 + 4699/168*z^2 - 5573/168*z + 659/84)*t^6 + (-89/56*z^11 + 169/28*z^10 - 195/56*z^9 - 1595/126*z^8 + 4247/252*z^7 + 547/84*z^6 - 5147/252*z^5 + 139/21*z^4 + 6323/504*z^3 - 3923/504*z^2 - 181/126*z + 103/72)*x*t^4 + (-7/18*z^11 + 35/36*z^10 + 7/72*z^9 - 95/36*z^8 + 121/72*z^7 + 89/36*z^6 - 263/72*z^5 - 13/24*z^4 + 101/36*z^3 - 73/72*z^2 - 25/24*z + 11/18)*y*t^4 + (-839/12*z^11 - 1535/42*z^10 + 23441/42*z^9 - 2179/4*z^8 - 16144/21*z^7 + 33045/28*z^6 - 109/28*z^5 - 101407/84*z^4 + 23627/42*z^3 + 10909/28*z^2 - 31655/84*z + 1585/21)*t^5 + (-151/36*z^11 + 83/6*z^10 - 23/6*z^9 - 415/12*z^8 + 209/6*z^7 + 911/36*z^6 - 611/12*z^5 + 263/36*z^4 + 332/9*z^3 - 69/4*z^2 - 247/36*z + 205/36)*x*t^3 + (31/36*z^11 - 107/54*z^10 - 149/216*z^9 + 1283/216*z^8 - 301/108*z^7 - 1327/216*z^6 + 1603/216*z^5 + 469/216*z^4 - 1351/216*z^3 + 46/27*z^2 + 523/216*z - 1)*y*t^3 + (-7899/28*z^11 - 9957/28*z^10 + 456937/168*z^9 - 359965/168*z^8 - 696797/168*z^7 + 892151/168*z^6 + 26461/42*z^5 - 494083/84*z^4 + 123897/56*z^3 + 348407/168*z^2 - 145987/84*z + 3715/12)*t^4 + (-40/9*z^11 + 25/2*z^10 + 131/72*z^9 - 151/4*z^8 + 911/36*z^7 + 625/18*z^6 - 539/12*z^5 - 167/36*z^4 + 38*z^3 - 373/36*z^2 - 49/6*z + 31/8)*x*t^2 + (-1/3*z^11 + 7/12*z^10 + 17/36*z^9 - 61/36*z^8 - 1/8*z^7 + 2*z^6 - 79/72*z^5 - 127/72*z^4 + 5/6*z^3 + 11/24*z^2 - 19/24*z - 5/18)*y*t^2 + (-2095/6*z^11 - 1829*z^10 + 19774/3*z^9 - 7457/3*z^8 - 12116*z^7 + 63109/6*z^6 + 30355/6*z^5 - 84907/6*z^4 + 2554*z^3 + 36013/6*z^2 - 10675/3*z + 2285/6)*t^3 + (-103/18*z^11 + 247/18*z^10 + 37/6*z^9 - 815/18*z^8 + 767/36*z^7 + 851/18*z^6 - 1877/36*z^5 - 545/36*z^4 + 142/3*z^3 - 373/36*z^2 - 517/36*z + 61/9)*x*t + (-13/72*z^11 + 25/36*z^10 - 35/72*z^9 - 17/12*z^8 + 79/36*z^7 + 13/18*z^6 - 19/6*z^5 + 13/12*z^4 + 149/72*z^3 - 37/24*z^2 - 17/36*z + 7/9)*y*t + (547/3*z^11 - 8169/2*z^10 + 98629/12*z^9 + 15933/8*z^8 - 57079/3*z^7 + 208597/24*z^6 + 103779/8*z^5 - 420265/24*z^4 - 51745/24*z^3 + 28057/3*z^2 - 25901/8*z - 6175/24)*t^2 + (-13/9*z^11 + 103/36*z^10 + 119/36*z^9 - 217/18*z^8 + 169/72*z^7 + 527/36*z^6 - 827/72*z^5 - 173/24*z^4 + 455/36*z^3 - 65/72*z^2 - 33/8*z + 61/36)*x + (5/24*z^11 - 55/108*z^10 - 1/8*z^9 + 41/27*z^8 - 47/54*z^7 - 41/27*z^6 + 223/108*z^5 + 10/27*z^4 - 373/216*z^3 + 125/216*z^2 + 65/108*z - 10/27)*y + (8075/12*z^11 - 11792/3*z^10 + 13616/3*z^9 + 5827*z^8 - 169673/12*z^7 + 8417/12*z^6 + 13289*z^5 - 19077/2*z^4 - 12197/2*z^3 + 20560/3*z^2 - 8483/12*z - 4655/6)*t + (3731/12*z^11 - 7117/6*z^10 + 7753/12*z^9 + 20741/8*z^8 - 40375/12*z^7 - 34337/24*z^6 + 33503/8*z^5 - 31273/24*z^4 - 64877/24*z^3 + 9673/6*z^2 + 2509/8*z - 4247/12))/(t^6 + (12*z^11 - 36*z^10 + 6*z^9 + 96*z^8 - 90*z^7 - 81*z^6 + 165*z^5 - 15*z^4 - 129*z^3 + 66*z^2 + 36*z - 33)*t^5 + (-84*z^11 + 210*z^10 + 21*z^9 - 570*z^8 + 363*z^7 + 534*z^6 - 789*z^5 - 117*z^4 + 606*z^3 - 219*z^2 - 225*z + 132)*t^4 + (186*z^11 - 428*z^10 - 149*z^9 + 1283*z^8 - 602*z^7 - 1327*z^6 + 1603*z^5 + 469*z^4 - 1351*z^3 + 368*z^2 + 523*z - 216)*t^3 + (-72*z^11 + 126*z^10 + 102*z^9 - 366*z^8 - 27*z^7 + 432*z^6 - 237*z^5 - 381*z^4 + 180*z^3 + 99*z^2 - 171*z - 60)*t^2 + (-39*z^11 + 150*z^10 - 105*z^9 - 306*z^8 + 474*z^7 + 156*z^6 - 684*z^5 + 234*z^4 + 447*z^3 - 333*z^2 - 102*z + 168)*t + (45*z^11 - 110*z^10 - 27*z^9 + 328*z^8 - 188*z^7 - 328*z^6 + 446*z^5 + 80*z^4 - 373*z^3 + 125*z^2 + 130*z - 80)),
  t],
  # go to a global minimal Weierstrass model
 [x/(t^4 + (8*z^11 - 24*z^10 + 4*z^9 + 64*z^8 - 60*z^7 - 54*z^6 + 110*z^5 - 10*z^4 - 86*z^3 + 44*z^2 + 24*z - 22)*t^3 + (-33*z^11 + 82*z^10 + 9*z^9 - 223*z^8 + 140*z^7 + 210*z^6 - 308*z^5 - 48*z^4 + 237*z^3 - 85*z^2 - 89*z + 52)*t^2 + (38*z^11 - 88*z^10 - 30*z^9 + 264*z^8 - 126*z^7 - 272*z^6 + 330*z^5 + 94*z^4 - 278*z^3 + 76*z^2 + 106*z - 44)*t + (-3*z^11 + 4*z^10 + 5*z^9 - 10*z^8 - 9*z^7 + 14*z^6 + z^5 - 21*z^4 - 3*z^3 + 10*z^2 - 7*z - 6)),
  y/(t^6 + (12*z^11 - 36*z^10 + 6*z^9 + 96*z^8 - 90*z^7 - 81*z^6 + 165*z^5 - 15*z^4 - 129*z^3 + 66*z^2 + 36*z - 33)*t^5 + (-84*z^11 + 210*z^10 + 21*z^9 - 570*z^8 + 363*z^7 + 534*z^6 - 789*z^5 - 117*z^4 + 606*z^3 - 219*z^2 - 225*z + 132)*t^4 + (186*z^11 - 428*z^10 - 149*z^9 + 1283*z^8 - 602*z^7 - 1327*z^6 + 1603*z^5 + 469*z^4 - 1351*z^3 + 368*z^2 + 523*z - 216)*t^3 + (-72*z^11 + 126*z^10 + 102*z^9 - 366*z^8 - 27*z^7 + 432*z^6 - 237*z^5 - 381*z^4 + 180*z^3 + 99*z^2 - 171*z - 60)*t^2 + (-39*z^11 + 150*z^10 - 105*z^9 - 306*z^8 + 474*z^7 + 156*z^6 - 684*z^5 + 234*z^4 + 447*z^3 - 333*z^2 - 102*z + 168)*t + (45*z^11 - 110*z^10 - 27*z^9 + 328*z^8 - 188*z^7 - 328*z^6 + 446*z^5 + 80*z^4 - 373*z^3 + 125*z^2 + 130*z - 80)),
  t],
  # move the reducible fibers
 [x,
  y,
  ((-2*z^11 + 8*z^10 - 6*z^9 - 15*z^8 + 24*z^7 + 6*z^6 - 30*z^5 + 12*z^4 + 18*z^3 - 14*z^2 - 3*z + 4)*t + (z^11 - 2*z^10 - 2*z^9 + 8*z^8 - 2*z^7 - 10*z^6 + 10*z^5 + 4*z^4 - 11*z^3 + 3*z^2 + 4*z - 4))/(t + (-2*z^11 + 4*z^10 + 3*z^9 - 13*z^8 + 2*z^7 + 15*z^6 - 11*z^5 - 9*z^4 + 11*z^3 - 5*z + 1))],
 # isomorphism from our original Weierstrass model
 [((-64*z^11 + 204*z^10 - 183*z^9 - 194*z^8 + 500*z^7 - 304*z^6 - 326*z^5 + 499*z^4 - 156*z^3 - 242*z^2 + 241*z - 73)*x)/(t^4 + (-8*z^11 + 16*z^10 + 12*z^9 - 52*z^8 + 8*z^7 + 60*z^6 - 44*z^5 - 36*z^4 + 44*z^3 - 20*z + 4)*t^3 + (12*z^11 - 24*z^10 - 18*z^9 + 84*z^8 - 24*z^7 - 96*z^6 + 96*z^5 + 48*z^4 - 84*z^3 + 12*z^2 + 36*z - 12)*t^2 + (-4*z^11 + 8*z^10 + 4*z^9 - 24*z^8 + 8*z^7 + 28*z^6 - 36*z^5 - 12*z^4 + 32*z^3 - 12*z^2 - 16*z + 8)*t + (2*z^11 - 6*z^10 + 2*z^9 + 13*z^8 - 13*z^7 - 9*z^6 + 20*z^5 - 2*z^4 - 13*z^3 + 7*z^2 + 4*z - 3)),
  ((-494*z^11 + 1714*z^10 - 2156*z^9 + 188*z^8 + 2170*z^7 - 2420*z^6 - 610*z^5 + 2586*z^4 - 2150*z^3 + 179*z^2 + 609*z - 274)*y)/(t^6 + (-12*z^11 + 24*z^10 + 18*z^9 - 78*z^8 + 12*z^7 + 90*z^6 - 66*z^5 - 54*z^4 + 66*z^3 - 30*z + 6)*t^5 + (30*z^11 - 60*z^10 - 45*z^9 + 210*z^8 - 60*z^7 - 240*z^6 + 240*z^5 + 120*z^4 - 210*z^3 + 30*z^2 + 90*z - 30)*t^4 + (-20*z^11 + 40*z^10 + 20*z^9 - 120*z^8 + 40*z^7 + 140*z^6 - 180*z^5 - 60*z^4 + 160*z^3 - 60*z^2 - 80*z + 40)*t^3 + (30*z^11 - 90*z^10 + 30*z^9 + 195*z^8 - 195*z^7 - 135*z^6 + 300*z^5 - 30*z^4 - 195*z^3 + 105*z^2 + 60*z - 45)*t^2 + (-12*z^11 + 36*z^10 - 6*z^9 - 96*z^8 + 90*z^7 + 78*z^6 - 156*z^5 + 12*z^4 + 114*z^3 - 54*z^2 - 30*z + 24)*t + (z^11 - 2*z^10 - 2*z^9 + 8*z^8 - 2*z^7 - 10*z^6 + 10*z^5 + 4*z^4 - 11*z^3 + 3*z^2 + 4*z - 3)),
  t]
 ]



equations2 = [
 # equation for S_{7}
 (2808*z^11 - 7668*z^10 + 270*z^9 + 20682*z^8 - 16362*z^7 - 18360*z^6 + 32130*z^5 + 486*z^4 - 24732*z^3 + 10962*z^2 + 7884*z - 6102)*t^12 + (-23328*z^11 + 63504*z^10 - 1944*z^9 - 171072*z^8 + 134136*z^7 + 152280*z^6 - 264384*z^5 - 5184*z^4 + 204120*z^3 - 90072*z^2 - 65448*z + 50544)*t^11 + (77436*z^11 - 209304*z^10 + 4212*z^9 + 561816*z^8 - 430920*z^7 - 503172*z^6 + 856332*z^5 + 26244*z^4 - 666144*z^3 + 290628*z^2 + 216432*z - 166212)*t^10 + (-324*z^11 + 648*z^10 + 405*z^9 - 1971*z^8 + 378*z^7 + 2214*z^6 - 1836*z^5 - 1350*z^4 + 1620*z^3 - 54*z^2 - 837*z + 81)*x*t^8 + (-72360*z^11 + 195264*z^10 - 3456*z^9 - 525744*z^8 + 403704*z^7 + 471744*z^6 - 805896*z^5 - 24408*z^4 + 626184*z^3 - 273888*z^2 - 204120*z + 157032)*t^9 + (1728*z^11 - 3456*z^10 - 2160*z^9 + 10584*z^8 - 2160*z^7 - 11880*z^6 + 10152*z^5 + 7128*z^4 - 8856*z^3 + 432*z^2 + 4536*z - 432)*x*t^7 + (-19602*z^11 + 42444*z^10 + 14742*z^9 - 113238*z^8 + 35316*z^7 + 124740*z^6 - 135108*z^5 - 56700*z^4 + 129114*z^3 - 41958*z^2 - 62694*z + 44712)*t^8 + (-3240*z^11 + 6480*z^10 + 4428*z^9 - 21276*z^8 + 5400*z^7 + 24084*z^6 - 22788*z^5 - 13068*z^4 + 19764*z^3 - 2160*z^2 - 9180*z + 1188)*x*t^6 + (470448*z^11 - 1310256*z^10 + 83592*z^9 + 3504384*z^8 - 2858328*z^7 - 3051432*z^6 + 5426352*z^5 - 9072*z^4 - 4146552*z^3 + 1851336*z^2 + 1270728*z - 984960)*t^7 + (-2160*z^11 + 4320*z^10 + 3672*z^9 - 15984*z^8 + 4320*z^7 + 18576*z^6 - 17712*z^5 - 9072*z^4 + 16416*z^3 - 2160*z^2 - 6480*z + 1512)*x*t^5 + (-208656*z^11 + 471744*z^10 + 127008*z^9 - 1378944*z^8 + 752976*z^7 + 1451520*z^6 - 2186352*z^5 - 390096*z^4 + 1805328*z^3 - 743904*z^2 - 771120*z + 589680)*t^6 + (-3780*z^11 + 7560*z^10 + 7020*z^9 - 28890*z^8 + 7020*z^7 + 34020*z^6 - 30240*z^5 - 16740*z^4 + 29700*z^3 - 3240*z^2 - 11070*z + 3240)*x*t^4 + (526824*z^11 - 1671840*z^10 + 400464*z^9 + 4196448*z^8 - 4051944*z^7 - 3177792*z^6 + 6209784*z^5 - 691416*z^4 - 4539240*z^3 + 2106000*z^2 + 979128*z - 761400)*t^5 + (-2592*z^11 + 5184*z^10 + 8856*z^9 - 28944*z^8 + 6912*z^7 + 36504*z^6 - 30024*z^5 - 14472*z^4 + 35640*z^3 - 4320*z^2 - 8640*z + 6264)*x*t^3 + (645408*z^11 - 2167560*z^10 + 669708*z^9 + 5327694*z^8 - 5516424*z^7 - 3781242*z^6 + 7824438*z^5 - 1272510*z^4 - 5583654*z^3 + 2654856*z^2 + 968274*z - 761238)*t^4 - x^3 + (-13608*z^11 + 27216*z^10 + 27432*z^9 - 107136*z^8 + 22896*z^7 + 127764*z^6 - 105084*z^5 - 63612*z^4 + 109836*z^3 - 9288*z^2 - 38664*z + 13824)*x*t^2 + (614520*z^11 - 2116800*z^10 + 717120*z^9 + 5155920*z^8 - 5498280*z^7 - 3551040*z^6 + 7548120*z^5 - 1400760*z^4 - 5327640*z^3 + 2561760*z^2 + 819720*z - 649080)*t^3 + y^2 + (-7776*z^11 + 15552*z^10 + 17280*z^9 - 64584*z^8 + 13392*z^7 + 77976*z^6 - 62424*z^5 - 37800*z^4 + 68040*z^3 - 5616*z^2 - 22248*z + 9504)*x*t + (508032*z^11 - 1698408*z^10 + 515484*z^9 + 4182840*z^8 - 4308876*z^7 - 2985012*z^6 + 6151464*z^5 - 975240*z^4 - 4397652*z^3 + 2087532*z^2 + 778572*z - 611712)*t^2 + (-2268*z^11 + 4536*z^10 + 4671*z^9 - 18036*z^8 + 3780*z^7 + 21573*z^6 - 17523*z^5 - 10719*z^4 + 18549*z^3 - 1512*z^2 - 6426*z + 2403)*x + (189216*z^11 - 646704*z^10 + 213192*z^9 + 1577880*z^8 - 1666008*z^7 - 1096416*z^6 + 2306232*z^5 - 411480*z^4 - 1634256*z^3 + 782136*z^2 + 260496*z - 205416)*t + (33102*z^11 - 111240*z^10 + 34452*z^9 + 273240*z^8 - 283014*z^7 - 193752*z^6 + 400842*z^5 - 65394*z^4 - 286038*z^3 + 135972*z^2 + 49410*z - 38826),
 # with new elliptic parameter
 ((1080/823543*z^11 - 2592/823543*z^10 - 3996/5764801*z^9 + 51840/5764801*z^8 - 4104/823543*z^7 - 51300/5764801*z^6 + 69012/5764801*z^5 + 14580/5764801*z^4 - 55836/5764801*z^3 + 2592/823543*z^2 + 432/117649*z - 216/117649)*x^10*t^2 + (-17820/5764801*z^11 + 38664/5764801*z^10 + 16956/5764801*z^9 - 115236/5764801*z^8 + 42120/5764801*z^7 + 122040/5764801*z^6 - 129384/5764801*z^5 - 57240/5764801*z^4 + 107244/5764801*z^3 - 19332/5764801*z^2 - 47412/5764801*z + 11772/5764801)*x^10*t + (-261900/40353607*z^11 + 585576/40353607*z^10 + 218700/40353607*z^9 - 1728540/40353607*z^8 + 732888/40353607*z^7 + 1798416/40353607*z^6 - 2065824/40353607*z^5 - 740448/40353607*z^4 + 1704996/40353607*z^3 - 399492/40353607*z^2 - 715500/40353607*z + 4860/823543)*x^9*t^2 + (864/823543*z^10 - 11475/5764801*z^9 - 8847/5764801*z^8 + 36378/5764801*z^7 - 4626/5764801*z^6 - 41724/5764801*z^5 + 32202/5764801*z^4 + 26784/5764801*z^3 - 28386/5764801*z^2 - 585/5764801*z + 2187/823543)*x^10 + (232956/40353607*z^11 - 268272/40353607*z^10 - 669762/40353607*z^9 + 1152126/40353607*z^8 + 883152/40353607*z^7 - 1763460/40353607*z^6 + 23076/40353607*z^5 + 2016864/40353607*z^4 - 314820/40353607*z^3 - 883908/40353607*z^2 + 585126/40353607*z + 65826/5764801)*x^9*t + (243648/40353607*z^11 - 367848/40353607*z^10 - 528417/40353607*z^9 + 1304379/40353607*z^8 + 61326/5764801*z^7 - 1733274/40353607*z^6 + 514692/40353607*z^5 + 1663110/40353607*z^4 - 86076/5764801*z^3 - 583722/40353607*z^2 + 586017/40353607*z + 295839/40353607)*x^8*t^2 + (66492/5764801*z^11 - 195408/5764801*z^10 + 4716/823543*z^9 + 507636/5764801*z^8 - 9540/117649*z^7 - 422640/5764801*z^6 + 851436/5764801*z^5 - 62100/5764801*z^4 - 92412/823543*z^3 + 326016/5764801*z^2 + 188784/5764801*z - 182808/5764801)*x^9 + (1370160/40353607*z^11 - 4110840/40353607*z^10 + 853164/40353607*z^9 + 10529604/40353607*z^8 - 10083564/40353607*z^7 - 8556228/40353607*z^6 + 17910360/40353607*z^5 - 1692144/40353607*z^4 - 13474044/40353607*z^3 + 6972876/40353607*z^2 + 3828168/40353607*z - 558000/5764801)*x^8*t + (1311300/40353607*z^11 - 3566952/40353607*z^10 + 124272/40353607*z^9 + 9527256/40353607*z^8 - 7434216/40353607*z^7 - 8444988/40353607*z^6 + 2080476/5764801*z^5 + 342252/40353607*z^4 - 11208096/40353607*z^3 + 4913532/40353607*z^2 + 3610224/40353607*z - 2790792/40353607)*x^7*t^2 + (36/823543*z^11 - 792/5764801*z^10 + 216/5764801*z^9 + 288/823543*z^8 - 2088/5764801*z^7 - 1620/5764801*z^6 + 3708/5764801*z^5 - 540/5764801*z^4 - 2880/5764801*z^3 + 1620/5764801*z^2 + 792/5764801*z - 936/5764801)*x^6*y*t^2 + (-329832/5764801*z^11 + 842616/5764801*z^10 + 77040/5764801*z^9 - 2333700/5764801*z^8 + 1556964/5764801*z^7 + 2192688/5764801*z^6 - 477756/823543*z^5 - 368892/5764801*z^4 + 2639088/5764801*z^3 - 1014588/5764801*z^2 - 920232/5764801*z + 579672/5764801)*x^8 + (-5463288/40353607*z^11 + 13451832/40353607*z^10 + 2239308/40353607*z^9 - 37926180/40353607*z^8 + 22751748/40353607*z^7 + 36700632/40353607*z^6 - 51856380/40353607*z^5 - 8824212/40353607*z^4 + 41392296/40353607*z^3 - 14355612/40353607*z^2 - 15154200/40353607*z + 167760/823543)*x^7*t + (-2412/5764801*z^11 + 6336/5764801*z^10 + 216/5764801*z^9 - 17280/5764801*z^8 + 12420/5764801*z^7 + 15768/5764801*z^6 - 25380/5764801*z^5 - 1836/5764801*z^4 + 19620/5764801*z^3 - 7920/5764801*z^2 - 6588/5764801*z + 4428/5764801)*x^6*y*t + (-3390768/40353607*z^11 + 8285112/40353607*z^10 + 1504476/40353607*z^9 - 23385708/40353607*z^8 + 13642812/40353607*z^7 + 22725648/40353607*z^6 - 4485204/5764801*z^5 - 5892228/40353607*z^4 + 25071336/40353607*z^3 - 8375436/40353607*z^2 - 9281592/40353607*z + 4765428/40353607)*x^6*t^2 + (-21204/40353607*z^11 + 54144/40353607*z^10 + 4896/40353607*z^9 - 149976/40353607*z^8 + 100332/40353607*z^7 + 140688/40353607*z^6 - 215172/40353607*z^5 - 23724/40353607*z^4 + 168948/40353607*z^3 - 64800/40353607*z^2 - 59004/40353607*z + 5220/5764801)*x^5*y*t^2 + (437256/5764801*z^11 - 136656/823543*z^10 - 400392/5764801*z^9 + 2840004/5764801*z^8 - 1085544/5764801*z^7 - 2996496/5764801*z^6 + 66600/117649*z^5 + 193104/823543*z^4 - 2710224/5764801*z^3 + 547200/5764801*z^2 + 1182060/5764801*z - 338976/5764801)*x^7 + (2166/5764801*z^11 - 5148/5764801*z^10 - 1230/5764801*z^9 + 14724/5764801*z^8 - 7860/5764801*z^7 - 14664/5764801*z^6 + 19224/5764801*z^5 + 4476/5764801*z^4 - 15606/5764801*z^3 + 4866/5764801*z^2 + 6012/5764801*z - 2874/5764801)*x^6*y + (5551704/40353607*z^11 - 11278368/40353607*z^10 - 6756300/40353607*z^9 + 34974972/40353607*z^8 - 8827200/40353607*z^7 - 39006612/40353607*z^6 + 36386892/40353607*z^5 + 21591252/40353607*z^4 - 31470948/40353607*z^3 + 3480264/40353607*z^2 + 15225732/40353607*z - 385956/5764801)*x^6*t + (71412/40353607*z^11 - 166896/40353607*z^10 - 46068/40353607*z^9 + 481500/40353607*z^8 - 241932/40353607*z^7 - 485040/40353607*z^6 + 611172/40353607*z^5 + 163812/40353607*z^4 - 497484/40353607*z^3 + 143232/40353607*z^2 + 195984/40353607*z - 12144/5764801)*x^5*y*t + (3351744/40353607*z^11 - 7345872/40353607*z^10 - 3085380/40353607*z^9 + 22045104/40353607*z^8 - 8747496/40353607*z^7 - 23391756/40353607*z^6 + 26420652/40353607*z^5 + 1431972/5764801*z^4 - 22153788/40353607*z^3 + 734904/5764801*z^2 + 9506160/40353607*z - 3476700/40353607)*x^5*t^2 + (37986/40353607*z^11 - 88884/40353607*z^10 - 3534/5764801*z^9 + 256932/40353607*z^8 - 128892/40353607*z^7 - 258276/40353607*z^6 + 322956/40353607*z^5 + 87960/40353607*z^4 - 262062/40353607*z^3 + 73302/40353607*z^2 + 14652/5764801*z - 43338/40353607)*x^4*y*t^2 + (219096/5764801*z^11 - 762192/5764801*z^10 + 331920/5764801*z^9 + 1868310/5764801*z^8 - 2291724/5764801*z^7 - 1345140/5764801*z^6 + 3779928/5764801*z^5 - 872244/5764801*z^4 - 2814768/5764801*z^3 + 1745820/5764801*z^2 + 691650/5764801*z - 1016496/5764801)*x^6 + (-4404/5764801*z^11 + 8712/5764801*z^10 + 5760/5764801*z^9 - 27192/5764801*z^8 + 5352/5764801*z^7 + 30720/5764801*z^6 - 26160/5764801*z^5 - 18600/5764801*z^4 + 22692/5764801*z^3 - 828/5764801*z^2 - 11640/5764801*z + 696/5764801)*x^5*y + (-1885068/40353607*z^11 + 3097728/40353607*z^10 + 3427524/40353607*z^9 - 9496476/40353607*z^8 - 3001716/40353607*z^7 + 11622960/40353607*z^6 - 1205460/40353607*z^5 - 12388932/40353607*z^4 + 1195812/40353607*z^3 + 6320808/40353607*z^2 - 3065184/40353607*z - 734616/5764801)*x^5*t + (-52572/40353607*z^11 + 97200/40353607*z^10 + 79344/40353607*z^9 - 309612/40353607*z^8 + 22164/40353607*z^7 + 365628/40353607*z^6 - 264192/40353607*z^5 - 255264/40353607*z^4 + 237936/40353607*z^3 + 18576/40353607*z^2 - 140016/40353607*z - 1032/5764801)*x^4*y*t + (-2565468/40353607*z^11 + 135720/823543*z^10 + 184392/40353607*z^9 - 17304066/40353607*z^8 + 11640708/40353607*z^7 + 2195316/5764801*z^6 - 22642272/40353607*z^5 - 3042180/40353607*z^4 + 16717140/40353607*z^3 - 5721192/40353607*z^2 - 5855742/40353607*z + 1956960/40353607)*x^4*t^2 + (-552/823543*z^11 + 57528/40353607*z^10 + 25776/40353607*z^9 - 24204/5764801*z^8 + 58020/40353607*z^7 + 181380/40353607*z^6 - 192480/40353607*z^5 - 89160/40353607*z^4 + 158772/40353607*z^3 - 29772/40353607*z^2 - 74784/40353607*z + 18768/40353607)*x^3*y*t^2 + (-842076/5764801*z^11 + 2477088/5764801*z^10 - 472428/5764801*z^9 - 6217308/5764801*z^8 + 5703660/5764801*z^7 + 5002056/5764801*z^6 - 9921564/5764801*z^5 + 92844/823543*z^4 + 7288812/5764801*z^3 - 3574440/5764801*z^2 - 2108304/5764801*z + 1725588/5764801)*x^5 + (-4176/5764801*z^11 + 2088/823543*z^10 - 6912/5764801*z^9 - 34380/5764801*z^8 + 43164/5764801*z^7 + 23472/5764801*z^6 - 68652/5764801*z^5 + 16668/5764801*z^4 + 49608/5764801*z^3 - 31356/5764801*z^2 - 12024/5764801*z + 17064/5764801)*x^4*y + (-2419632/40353607*z^11 + 13153968/40353607*z^10 - 14170176/40353607*z^9 - 21825900/40353607*z^8 + 48398544/40353607*z^7 + 2148912/40353607*z^6 - 53912448/40353607*z^5 + 31839768/40353607*z^4 + 30257928/40353607*z^3 - 28790928/40353607*z^2 - 1736460/40353607*z + 1313784/5764801)*x^4*t + (7164/40353607*z^11 + 21024/40353607*z^10 - 85500/40353607*z^9 + 10944/40353607*z^8 + 204012/40353607*z^7 - 101520/40353607*z^6 - 202212/40353607*z^5 + 230436/40353607*z^4 + 107028/40353607*z^3 - 176544/40353607*z^2 + 9180/40353607*z + 13536/5764801)*x^3*y*t + (725436/40353607*z^11 + 762480/40353607*z^10 - 5840892/40353607*z^9 + 3752712/40353607*z^8 + 10250676/40353607*z^7 - 10635264/40353607*z^6 - 2864412/40353607*z^5 + 13760892/40353607*z^4 - 2719116/40353607*z^3 - 5358600/40353607*z^2 + 4114332/40353607*z + 612/823543)*x^3*t^2 + (24876/40353607*z^11 - 56160/40353607*z^10 - 22608/40353607*z^9 + 168516/40353607*z^8 - 68508/40353607*z^7 - 174960/40353607*z^6 + 186372/40353607*z^5 + 10620/5764801*z^4 - 157140/40353607*z^3 + 4104/5764801*z^2 + 62136/40353607*z - 14184/40353607)*x^2*y*t^2 + (604260/5764801*z^11 - 104112/823543*z^10 - 1982196/5764801*z^9 + 4082040/5764801*z^8 + 1231452/5764801*z^7 - 6196320/5764801*z^6 + 3631212/5764801*z^5 + 4638420/5764801*z^4 - 4649076/5764801*z^3 - 98856/5764801*z^2 + 2540628/5764801*z - 1100160/5764801)*x^4 + (2076/823543*z^11 - 38016/5764801*z^10 - 3168/5764801*z^9 + 107160/5764801*z^8 - 10596/823543*z^7 - 100248/5764801*z^6 + 154956/5764801*z^5 + 13044/5764801*z^4 - 124044/5764801*z^3 + 6912/823543*z^2 + 40380/5764801*z - 28176/5764801)*x^3*y - 1/5764801*x^2*y^2 + (34560/823543*z^11 + 115560/823543*z^10 - 3398400/5764801*z^9 + 1654416/5764801*z^8 + 5918868/5764801*z^7 - 834768/823543*z^6 - 1514340/5764801*z^5 + 7262604/5764801*z^4 - 314064/823543*z^3 - 359244/823543*z^2 + 46044/117649*z - 724104/5764801)*x^3*t + (61440/40353607*z^11 - 186192/40353607*z^10 + 26604/40353607*z^9 + 500172/40353607*z^8 - 453216/40353607*z^7 - 417048/40353607*z^6 + 788808/40353607*z^5 - 59856/40353607*z^4 - 614400/40353607*z^3 + 288576/40353607*z^2 + 155436/40353607*z - 21696/5764801)*x^2*y*t + 2/5764801*x*y^2*t + (-27648/5764801*z^11 + 2710368/40353607*z^10 - 5212260/40353607*z^9 - 187092/5764801*z^8 + 11852280/40353607*z^7 - 5504904/40353607*z^6 - 7994880/40353607*z^5 + 10697976/40353607*z^4 + 906336/40353607*z^3 - 5636664/40353607*z^2 + 1925244/40353607*z - 157320/40353607)*x^2*t^2 + (-1308/40353607*z^11 - 4752/40353607*z^10 + 14004/40353607*z^9 + 3228/40353607*z^8 - 37164/40353607*z^7 + 14880/40353607*z^6 + 23988/40353607*z^5 - 37932/40353607*z^4 - 10860/40353607*z^3 + 19440/40353607*z^2 - 10128/40353607*z - 96/823543)*x*y*t^2 - 1/5764801*y^2*t^2 + (-167184/5764801*z^11 + 2321568/5764801*z^10 - 4440132/5764801*z^9 - 1259352/5764801*z^8 + 10333728/5764801*z^7 - 4479588/5764801*z^6 - 7566516/5764801*z^5 + 1328148/823543*z^4 + 1485324/5764801*z^3 - 5305680/5764801*z^2 + 1400400/5764801*z + 352692/5764801)*x^3 + (-858/823543*z^11 + 15408/5764801*z^10 - 1692/5764801*z^9 - 37056/5764801*z^8 + 29562/5764801*z^7 + 32124/5764801*z^6 - 62682/5764801*z^5 - 2238/5764801*z^4 + 44418/5764801*z^3 - 22608/5764801*z^2 - 18678/5764801*z + 12864/5764801)*x^2*y + (770904/40353607*z^11 + 11530296/40353607*z^10 - 32289876/40353607*z^9 + 5030460/40353607*z^8 + 64899540/40353607*z^7 - 45036504/40353607*z^6 - 35869212/40353607*z^5 + 69140268/40353607*z^4 - 3694680/40353607*z^3 - 33263964/40353607*z^2 + 14707512/40353607*z + 62712/5764801)*x^2*t + (1284/5764801*z^11 - 3456/5764801*z^10 - 1836/5764801*z^9 + 11940/5764801*z^8 - 4836/5764801*z^7 - 11652/5764801*z^6 + 6744/5764801*z^5 + 4728/5764801*z^4 - 7152/5764801*z^3 - 2376/5764801*z^2 + 24/5764801*z + 3252/5764801)*x*y*t + (202392/40353607*z^11 + 828360/40353607*z^10 - 3225456/40353607*z^9 + 1329084/40353607*z^8 + 5908860/40353607*z^7 - 5232348/40353607*z^6 - 2432088/40353607*z^5 + 7034112/40353607*z^4 - 1215756/40353607*z^3 - 2995236/40353607*z^2 + 1782936/40353607*z - 13644/5764801)*x*t^2 + (402/5764801*z^11 - 1080/5764801*z^10 - 36/5764801*z^9 + 2904/5764801*z^8 - 2010/5764801*z^7 - 2544/5764801*z^6 + 3630/5764801*z^5 + 426/5764801*z^4 - 2706/5764801*z^3 + 828/5764801*z^2 + 114/823543*z - 240/5764801)*y*t^2 + (89640/823543*z^11 + 904824/5764801*z^10 - 6257133/5764801*z^9 + 4641696/5764801*z^8 + 9790992/5764801*z^7 - 11980503/5764801*z^6 - 1754019/5764801*z^5 + 13573233/5764801*z^4 - 4808835/5764801*z^3 - 4836816/5764801*z^2 + 4009806/5764801*z - 718569/5764801)*x^2 + (9900/5764801*z^11 - 23832/5764801*z^10 - 8964/5764801*z^9 + 75528/5764801*z^8 - 37656/5764801*z^7 - 77652/5764801*z^6 + 91116/5764801*z^5 + 23652/5764801*z^4 - 80064/5764801*z^3 + 20196/5764801*z^2 + 25776/5764801*z - 12888/5764801)*x*y + (261684/5764801*z^11 + 375840/5764801*z^10 - 373482/823543*z^9 + 1958004/5764801*z^8 + 4065156/5764801*z^7 - 5025654/5764801*z^6 - 97542/823543*z^5 + 5653134/5764801*z^4 - 2062314/5764801*z^3 - 1990368/5764801*z^2 + 1682244/5764801*z - 327582/5764801)*x*t + (1692/5764801*z^11 - 4680/5764801*z^10 - 324/5764801*z^9 + 13536/5764801*z^8 - 9792/5764801*z^7 - 36/16807*z^6 + 18540/5764801*z^5 + 1044/5764801*z^4 - 15048/5764801*z^3 + 5436/5764801*z^2 + 576/823543*z - 2808/5764801)*y*t + (4212/5764801*z^11 + 21384/5764801*z^10 - 79209/5764801*z^9 + 32796/5764801*z^8 + 20340/823543*z^7 - 129123/5764801*z^6 - 8037/823543*z^5 + 24039/823543*z^4 - 5157/823543*z^3 - 69696/5764801*z^2 + 42750/5764801*z - 6849/5764801)*t^2 + (59508/823543*z^11 + 392472/5764801*z^10 - 3734532/5764801*z^9 + 3229740/5764801*z^8 + 780408/823543*z^7 - 7535268/5764801*z^6 - 525636/5764801*z^5 + 8063820/5764801*z^4 - 3327048/5764801*z^3 - 2762316/5764801*z^2 + 2417796/5764801*z - 449496/5764801)*x + (1044/5764801*z^11 - 1584/5764801*z^10 - 3888/5764801*z^9 + 9360/5764801*z^8 + 828/5764801*z^7 - 12924/5764801*z^6 + 6624/5764801*z^5 + 8136/5764801*z^4 - 9504/5764801*z^3 - 1080/5764801*z^2 + 3204/5764801*z - 900/5764801)*y + (7020/823543*z^11 + 74520/5764801*z^10 - 505980/5764801*z^9 + 375948/5764801*z^8 + 112752/823543*z^7 - 966276/5764801*z^6 - 22788/823543*z^5 + 1093284/5764801*z^4 - 378864/5764801*z^3 - 402732/5764801*z^2 + 310284/5764801*z - 46656/5764801)*t + (110916/5764801*z^11 + 2808/5764801*z^10 - 752328/5764801*z^9 + 860976/5764801*z^8 + 19224/117649*z^7 - 1701864/5764801*z^6 + 175176/5764801*z^5 + 233712/823543*z^4 - 890892/5764801*z^3 - 476820/5764801*z^2 + 77760/823543*z - 123660/5764801))/(1/5764801*x^2 - 2/5764801*x*t + 1/5764801*t^2),
 # y^2= quartic(x)  - affine chart of a cover of P^1 branched over 4 points
 (54756*z^11 - 149040*z^10 + 4536*z^9 + 401436*z^8 - 314604*z^7 - 357372*z^6 + 620136*z^5 + 12312*z^4 - 478872*z^3 + 211248*z^2 + 153576*z - 118584)*x^4*t^4 + (-510624*z^11 + 1258416*z^10 + 203472*z^9 - 3532248*z^8 + 2119608*z^7 + 3410424*z^6 - 4813344*z^5 - 822960*z^4 + 3836808*z^3 - 1329048*z^2 - 1407456*z + 769176)*x^4*t^3 + (-344088/7*z^11 + 749088/7*z^10 + 324648/7*z^9 - 2240136/7*z^8 + 843048/7*z^7 + 2366496/7*z^6 - 2549880/7*z^5 - 1087992/7*z^4 + 2102760/7*z^3 - 393984/7*z^2 - 920160/7*z + 33048)*x^3*t^4 + (1008288*z^11 - 2262816*z^10 - 824580*z^9 + 6662088*z^8 - 2868048*z^7 - 6907356*z^6 + 7988868*z^5 + 2810052*z^4 - 6572988*z^3 + 1559088*z^2 + 2746224*z - 925992)*x^4*t^2 + (460728/7*z^11 - 215136/7*z^10 - 1917432/7*z^9 + 1780704/7*z^8 + 3694248/7*z^7 - 3697488/7*z^6 - 2229768/7*z^5 + 5677128/7*z^4 + 813240/7*z^3 - 3236112/7*z^2 + 1122984/7*z + 240408)*x^3*t^3 + (1038096/7*z^11 - 2462400/7*z^10 - 597780/7*z^9 + 7052832/7*z^8 - 3748032/7*z^7 - 7018488/7*z^6 + 1308312*z^5 + 2180520/7*z^4 - 7393032/7*z^3 + 2257632/7*z^2 + 2855088/7*z - 1314792/7)*x^2*t^4 + (-270216*z^11 + 285120*z^10 + 826200*z^9 - 1296000*z^8 - 1185192*z^7 + 2064528*z^6 + 158760*z^5 - 2478600*z^4 + 250776*z^3 + 1145664*z^2 - 677160*z - 596160)*x^4*t + (539136*z^11 - 1608336*z^10 + 314280*z^9 + 4142664*z^8 - 3922344*z^7 - 3400704*z^6 + 7043112*z^5 - 627912*z^4 - 5338224*z^3 + 2750760*z^2 + 1530576*z - 1546776)*x^3*t^2 + (-2891376/7*z^11 + 5563728/7*z^10 + 4106376/7*z^9 - 17692344/7*z^8 + 2596536/7*z^7 + 20411352/7*z^6 - 16259616/7*z^5 - 13033872/7*z^4 + 14457528/7*z^3 + 61560/7*z^2 - 7690464/7*z + 29160)*x^2*t^3 + (-75816*z^11 + 1332288/7*z^10 + 166536/7*z^9 - 530064*z^8 + 2351592/7*z^7 + 3536136/7*z^6 - 5193072/7*z^5 - 720576/7*z^4 + 4129056/7*z^3 - 1518912/7*z^2 - 1476792/7*z + 879336/7)*x*t^4 + (-293220*z^11 + 854064*z^10 - 131220*z^9 - 2225880*z^8 + 2013012*z^7 + 1868184*z^6 - 3696516*z^5 + 232308*z^4 + 2815884*z^3 - 1400328*z^2 - 831060*z + 787320)*x^4 + (-1200744*z^11 + 3107808*z^10 + 201528*z^9 - 8548416*z^8 + 5907816*z^7 + 7939944*z^6 - 12435120*z^5 - 1130112*z^4 + 9760176*z^3 - 3868560*z^2 - 3346920*z + 2202552)*x^3*t + (-707616*z^11 + 2235600*z^10 - 645408*z^9 - 5637600*z^8 + 5919480*z^7 + 4391496*z^6 - 10167120*z^5 + 1496880*z^4 + 7610760*z^3 - 4224312*z^2 - 2035368*z + 2356128)*x^2*t^2 + (2300400/7*z^11 - 5056992/7*z^10 - 2074896/7*z^9 + 15028416/7*z^8 - 5901984/7*z^7 - 15791112/7*z^6 + 17399448/7*z^5 + 6995160/7*z^4 - 14371992/7*z^3 + 2953584/7*z^2 + 6201360/7*z - 250776)*x*t^3 + (93636/7*z^11 - 241704/7*z^10 - 17496/7*z^9 + 665172/7*z^8 - 64800*z^7 - 627912/7*z^6 + 982368/7*z^5 + 85536/7*z^4 - 113724*z^3 + 328212/7*z^2 + 275724/7*z - 196020/7)*t^4 + (567648*z^11 - 1360800*z^10 - 298728*z^9 + 3873096*z^8 - 2130624*z^7 - 3819312*z^6 + 5086800*z^5 + 1119744*z^4 - 4084992*z^3 + 1288224*z^2 + 1555848*z - 747792)*x^3 + (1802088*z^11 - 4593024*z^10 - 434160*z^9 + 12709224*z^8 - 8419464*z^7 - 11946528*z^6 + 18107064*z^5 + 2085912*z^4 - 14270904*z^3 + 5434128*z^2 + 4997376*z - 3105864)*x^2*t + (212544*z^11 - 795744*z^10 + 428976*z^9 + 1881792*z^8 - 2536272*z^7 - 1231200*z^6 + 3938544*z^5 - 1115856*z^4 - 2853792*z^3 + 1862352*z^2 + 628560*z - 1019952)*x*t^2 + (-695304/7*z^11 + 1622592/7*z^10 + 452952/7*z^9 - 4700592/7*z^8 + 2373624/7*z^7 + 4720032/7*z^6 - 5954472/7*z^5 - 1611576/7*z^4 + 4780296/7*z^3 - 1334880/7*z^2 - 1883736/7*z + 108216)*t^3 + (-599400*z^11 + 1371168*z^10 + 440316*z^9 - 3994920*z^8 + 1856520*z^7 + 4084020*z^6 - 4921236*z^5 - 1532196*z^4 + 4022460*z^3 - 1051056*z^2 - 1636200*z + 621756)*x^2 + y^2 + (-909792*z^11 + 2322432*z^10 + 213192*z^9 - 6421680*z^8 + 4269024*z^7 + 6031584*z^6 - 9165312*z^5 - 1034208*z^4 + 7229088*z^3 - 2765664*z^2 - 2525904*z + 1588896)*x*t + (7452*z^11 + 47952*z^10 - 127008*z^9 - 53460*z^8 + 376812*z^7 - 90072*z^6 - 413100*z^5 + 368388*z^4 + 259524*z^3 - 303264*z^2 + 8424*z + 161028)*t^2 + (287712*z^11 - 653184*z^10 - 220320*z^9 + 1909008*z^8 - 860544*z^7 - 1961496*z^6 + 2323080*z^5 + 762696*z^4 - 1901880*z^3 + 476928*z^2 + 782784*z - 279936)*x + (182088*z^11 - 479520*z^10 - 13608*z^9 + 1302480*z^8 - 938952*z^7 - 1190376*z^6 + 1924560*z^5 + 129600*z^4 - 1502064*z^3 + 618192*z^2 + 504792*z - 351864)*t + (-65448*z^11 + 151632*z^10 + 44712*z^9 - 440316*z^8 + 215784*z^7 + 446472*z^6 - 555984*z^5 - 156168*z^4 + 452952*z^3 - 127008*z^2 - 180468*z + 75168),
 # another chart for the double cover
 (93636/7*z^11 - 241704/7*z^10 - 17496/7*z^9 + 665172/7*z^8 - 64800*z^7 - 627912/7*z^6 + 982368/7*z^5 + 85536/7*z^4 - 113724*z^3 + 328212/7*z^2 + 275724/7*z - 196020/7)*x^4*t^4 + (-695304/7*z^11 + 1622592/7*z^10 + 452952/7*z^9 - 4700592/7*z^8 + 2373624/7*z^7 + 4720032/7*z^6 - 5954472/7*z^5 - 1611576/7*z^4 + 4780296/7*z^3 - 1334880/7*z^2 - 1883736/7*z + 108216)*x^4*t^3 + (-75816*z^11 + 1332288/7*z^10 + 166536/7*z^9 - 530064*z^8 + 2351592/7*z^7 + 3536136/7*z^6 - 5193072/7*z^5 - 720576/7*z^4 + 4129056/7*z^3 - 1518912/7*z^2 - 1476792/7*z + 879336/7)*x^3*t^4 + (7452*z^11 + 47952*z^10 - 127008*z^9 - 53460*z^8 + 376812*z^7 - 90072*z^6 - 413100*z^5 + 368388*z^4 + 259524*z^3 - 303264*z^2 + 8424*z + 161028)*x^4*t^2 + (2300400/7*z^11 - 5056992/7*z^10 - 2074896/7*z^9 + 15028416/7*z^8 - 5901984/7*z^7 - 15791112/7*z^6 + 17399448/7*z^5 + 6995160/7*z^4 - 14371992/7*z^3 + 2953584/7*z^2 + 6201360/7*z - 250776)*x^3*t^3 + (1038096/7*z^11 - 2462400/7*z^10 - 597780/7*z^9 + 7052832/7*z^8 - 3748032/7*z^7 - 7018488/7*z^6 + 1308312*z^5 + 2180520/7*z^4 - 7393032/7*z^3 + 2257632/7*z^2 + 2855088/7*z - 1314792/7)*x^2*t^4 + (182088*z^11 - 479520*z^10 - 13608*z^9 + 1302480*z^8 - 938952*z^7 - 1190376*z^6 + 1924560*z^5 + 129600*z^4 - 1502064*z^3 + 618192*z^2 + 504792*z - 351864)*x^4*t + (212544*z^11 - 795744*z^10 + 428976*z^9 + 1881792*z^8 - 2536272*z^7 - 1231200*z^6 + 3938544*z^5 - 1115856*z^4 - 2853792*z^3 + 1862352*z^2 + 628560*z - 1019952)*x^3*t^2 + (-2891376/7*z^11 + 5563728/7*z^10 + 4106376/7*z^9 - 17692344/7*z^8 + 2596536/7*z^7 + 20411352/7*z^6 - 16259616/7*z^5 - 13033872/7*z^4 + 14457528/7*z^3 + 61560/7*z^2 - 7690464/7*z + 29160)*x^2*t^3 + (-344088/7*z^11 + 749088/7*z^10 + 324648/7*z^9 - 2240136/7*z^8 + 843048/7*z^7 + 2366496/7*z^6 - 2549880/7*z^5 - 1087992/7*z^4 + 2102760/7*z^3 - 393984/7*z^2 - 920160/7*z + 33048)*x*t^4 + (-65448*z^11 + 151632*z^10 + 44712*z^9 - 440316*z^8 + 215784*z^7 + 446472*z^6 - 555984*z^5 - 156168*z^4 + 452952*z^3 - 127008*z^2 - 180468*z + 75168)*x^4 + (-909792*z^11 + 2322432*z^10 + 213192*z^9 - 6421680*z^8 + 4269024*z^7 + 6031584*z^6 - 9165312*z^5 - 1034208*z^4 + 7229088*z^3 - 2765664*z^2 - 2525904*z + 1588896)*x^3*t + (-707616*z^11 + 2235600*z^10 - 645408*z^9 - 5637600*z^8 + 5919480*z^7 + 4391496*z^6 - 10167120*z^5 + 1496880*z^4 + 7610760*z^3 - 4224312*z^2 - 2035368*z + 2356128)*x^2*t^2 + (460728/7*z^11 - 215136/7*z^10 - 1917432/7*z^9 + 1780704/7*z^8 + 3694248/7*z^7 - 3697488/7*z^6 - 2229768/7*z^5 + 5677128/7*z^4 + 813240/7*z^3 - 3236112/7*z^2 + 1122984/7*z + 240408)*x*t^3 + (54756*z^11 - 149040*z^10 + 4536*z^9 + 401436*z^8 - 314604*z^7 - 357372*z^6 + 620136*z^5 + 12312*z^4 - 478872*z^3 + 211248*z^2 + 153576*z - 118584)*t^4 + (287712*z^11 - 653184*z^10 - 220320*z^9 + 1909008*z^8 - 860544*z^7 - 1961496*z^6 + 2323080*z^5 + 762696*z^4 - 1901880*z^3 + 476928*z^2 + 782784*z - 279936)*x^3 + (1802088*z^11 - 4593024*z^10 - 434160*z^9 + 12709224*z^8 - 8419464*z^7 - 11946528*z^6 + 18107064*z^5 + 2085912*z^4 - 14270904*z^3 + 5434128*z^2 + 4997376*z - 3105864)*x^2*t + (539136*z^11 - 1608336*z^10 + 314280*z^9 + 4142664*z^8 - 3922344*z^7 - 3400704*z^6 + 7043112*z^5 - 627912*z^4 - 5338224*z^3 + 2750760*z^2 + 1530576*z - 1546776)*x*t^2 + (-510624*z^11 + 1258416*z^10 + 203472*z^9 - 3532248*z^8 + 2119608*z^7 + 3410424*z^6 - 4813344*z^5 - 822960*z^4 + 3836808*z^3 - 1329048*z^2 - 1407456*z + 769176)*t^3 + (-599400*z^11 + 1371168*z^10 + 440316*z^9 - 3994920*z^8 + 1856520*z^7 + 4084020*z^6 - 4921236*z^5 - 1532196*z^4 + 4022460*z^3 - 1051056*z^2 - 1636200*z + 621756)*x^2 + y^2 + (-1200744*z^11 + 3107808*z^10 + 201528*z^9 - 8548416*z^8 + 5907816*z^7 + 7939944*z^6 - 12435120*z^5 - 1130112*z^4 + 9760176*z^3 - 3868560*z^2 - 3346920*z + 2202552)*x*t + (1008288*z^11 - 2262816*z^10 - 824580*z^9 + 6662088*z^8 - 2868048*z^7 - 6907356*z^6 + 7988868*z^5 + 2810052*z^4 - 6572988*z^3 + 1559088*z^2 + 2746224*z - 925992)*t^2 + (567648*z^11 - 1360800*z^10 - 298728*z^9 + 3873096*z^8 - 2130624*z^7 - 3819312*z^6 + 5086800*z^5 + 1119744*z^4 - 4084992*z^3 + 1288224*z^2 + 1555848*z - 747792)*x + (-270216*z^11 + 285120*z^10 + 826200*z^9 - 1296000*z^8 - 1185192*z^7 + 2064528*z^6 + 158760*z^5 - 2478600*z^4 + 250776*z^3 + 1145664*z^2 - 677160*z - 596160)*t + (-293220*z^11 + 854064*z^10 - 131220*z^9 - 2225880*z^8 + 2013012*z^7 + 1868184*z^6 - 3696516*z^5 + 232308*z^4 + 2815884*z^3 - 1400328*z^2 - 831060*z + 787320),
 # a first Weierstrass form
 x^3*t^6 + (10*z^11 - 32*z^10 + 10*z^9 + 80*z^8 - 86*z^7 - 62*z^6 + 148*z^5 - 24*z^4 - 112*z^3 + 64*z^2 + 30*z - 30)*x^3*t^5 + (76/7*z^11 - 148/7*z^10 - 165/7*z^9 + 608/7*z^8 - 118/7*z^7 - 740/7*z^6 + 610/7*z^5 + 370/7*z^4 - 648/7*z^3 + 62/7*z^2 + 230/7*z - 14)*x^2*t^6 + (-12/7*z^11 + 86/7*z^10 - 125/7*z^9 - 89/7*z^8 + 327/7*z^7 - 81/7*z^6 - 268/7*z^5 + 254/7*z^4 + 85/7*z^3 - 159/7*z^2 + 30/7*z + 2)*x*y*t^6 - y^2*t^6 + (-83*z^11 + 200*z^10 + 42*z^9 - 570*z^8 + 321*z^7 + 558*z^6 - 753*z^5 - 159*z^4 + 597*z^3 - 188*z^2 - 225*z + 124)*x^3*t^4 + (612/7*z^11 - 1250/7*z^10 - 1339/7*z^9 + 5162/7*z^8 - 1179/7*z^7 - 6159/7*z^6 + 4960/7*z^5 + 2908/7*z^4 - 5371/7*z^3 + 423/7*z^2 + 1683/7*z - 94)*x^2*t^5 + (38/7*z^11 + 388/7*z^10 - 1129/7*z^9 + 206/7*z^8 + 2244/7*z^7 - 1623/7*z^6 - 1067/7*z^5 + 2425/7*z^4 - 261/7*z^3 - 1054/7*z^2 + 612/7*z - 7)*x*y*t^5 + (-10*z^11 + 32*z^10 - 10*z^9 - 80*z^8 + 86*z^7 + 62*z^6 - 148*z^5 + 24*z^4 + 112*z^3 - 64*z^2 - 30*z + 30)*y^2*t^5 + (2/7*z^11 + 310/7*z^10 - 734/7*z^9 - 19/7*z^8 + 1573/7*z^7 - 914/7*z^6 - 947/7*z^5 + 1563/7*z^4 + 22/7*z^3 - 775/7*z^2 + 324/7*z)*x*t^6 + (-137/7*z^11 + 444/7*z^10 - 100/7*z^9 - 1138/7*z^8 + 1089/7*z^7 + 862/7*z^6 - 1613/7*z^5 + 185/7*z^4 + 1195/7*z^3 - 522/7*z^2 - 221/7*z + 23)*y*t^6 + (140*z^11 - 336*z^10 - 72*z^9 + 948*z^8 - 516*z^7 - 936*z^6 + 1236*z^5 + 276*z^4 - 1004*z^3 + 320*z^2 + 384*z - 160)*x^3*t^3 + (3768/7*z^11 - 8790/7*z^10 - 4878/7*z^9 + 30214/7*z^8 - 12665/7*z^7 - 32428/7*z^6 + 33269/7*z^5 + 11573/7*z^4 - 31296/7*z^3 + 5777/7*z^2 + 9487/7*z - 588)*x^2*t^4 + (-121/7*z^11 + 1874/7*z^10 - 3634/7*z^9 - 926/7*z^8 + 8318/7*z^7 - 3839/7*z^6 - 5563/7*z^5 + 7523/7*z^4 + 650/7*z^3 - 3915/7*z^2 + 1412/7*z - 5)*x*y*t^4 + (83*z^11 - 200*z^10 - 42*z^9 + 570*z^8 - 321*z^7 - 558*z^6 + 753*z^5 + 159*z^4 - 597*z^3 + 188*z^2 + 225*z - 124)*y^2*t^4 + (155*z^11 + 2696/7*z^10 - 13551/7*z^9 + 1156*z^8 + 22633/7*z^7 - 24208/7*z^6 - 6535/7*z^5 + 29207/7*z^4 - 8317/7*z^3 - 11288/7*z^2 + 8017/7*z - 1158/7)*x*t^5 + (-1850/7*z^11 + 6436/7*z^10 - 2376/7*z^9 - 15395/7*z^8 + 16882/7*z^7 + 10340/7*z^6 - 22978/7*z^5 + 4640/7*z^4 + 16024/7*z^3 - 8016/7*z^2 - 2477/7*z + 2071/7)*y*t^5 + (-63*z^11 + 84*z^10 + 162*z^9 - 345*z^8 - 147*z^7 + 488*z^6 - 147*z^5 - 475*z^4 + 181*z^3 + 160*z^2 - 172*z - 52)*x^3*t^2 + (8646/7*z^11 - 21874/7*z^10 - 7836/7*z^9 + 70897/7*z^8 - 37955/7*z^7 - 71591/7*z^6 + 83180/7*z^5 + 18502/7*z^4 - 74623/7*z^3 + 18033/7*z^2 + 20322/7*z - 1493)*x^2*t^3 + (-271/7*z^11 + 4090/7*z^10 - 7713/7*z^9 - 2609/7*z^8 + 18478/7*z^7 - 7459/7*z^6 - 13603/7*z^5 + 16445/7*z^4 + 3102/7*z^3 - 9329/7*z^2 + 2641/7*z + 104)*x*y*t^3 + (-140*z^11 + 336*z^10 + 72*z^9 - 948*z^8 + 516*z^7 + 936*z^6 - 1236*z^5 - 276*z^4 + 1004*z^3 - 320*z^2 - 384*z + 160)*y^2*t^3 + (13900/7*z^11 + 1538/7*z^10 - 97322/7*z^9 + 108330/7*z^8 + 124007/7*z^7 - 217465/7*z^6 + 18468/7*z^5 + 211216/7*z^4 - 112141/7*z^3 - 62855/7*z^2 + 69333/7*z - 2204)*x*t^4 + (-10506/7*z^11 + 5560*z^10 - 19184/7*z^9 - 87394/7*z^8 + 107902/7*z^7 + 7364*z^6 - 138086/7*z^5 + 38386/7*z^4 + 91250/7*z^3 - 51760/7*z^2 - 11852/7*z + 12050/7)*y*t^4 + (-48*z^11 + 132*z^10 - 4*z^9 - 368*z^8 + 302*z^7 + 332*z^6 - 610*z^5 + 6*z^4 + 476*z^3 - 222*z^2 - 150*z + 148)*x^3*t + (1718*z^11 - 4448*z^10 - 1369*z^9 + 14149*z^8 - 7960*z^7 - 13990*z^6 + 16526*z^5 + 3312*z^4 - 14626*z^3 + 3566*z^2 + 3801*z - 1846)*x^2*t^2 + (61*z^11 + 410*z^10 - 1314*z^9 + 335*z^8 + 2558*z^7 - 1978*z^6 - 1118*z^5 + 2846*z^4 - 409*z^3 - 1181*z^2 + 759*z - 128)*x*y*t^2 + (63*z^11 - 84*z^10 - 162*z^9 + 345*z^8 + 147*z^7 - 488*z^6 + 147*z^5 + 475*z^4 - 181*z^3 - 160*z^2 + 172*z + 52)*y^2*t^2 + (10282*z^11 - 8092*z^10 - 50684*z^9 + 81480*z^8 + 45344*z^7 - 134987*z^6 + 42117*z^5 + 110733*z^4 - 84417*z^3 - 23770*z^2 + 41882*z - 11424)*x*t^3 + (-29357/7*z^11 + 117482/7*z^10 - 73349/7*z^9 - 246287/7*z^8 + 345372/7*z^7 + 120720/7*z^6 - 412966/7*z^5 + 149822/7*z^4 + 257247/7*z^3 - 165857/7*z^2 - 24093/7*z + 4809)*y*t^3 + (30*z^11 - 84*z^10 + 9*z^9 + 215*z^8 - 178*z^7 - 182*z^6 + 328*z^5 - 2*z^4 - 246*z^3 + 112*z^2 + 77*z - 54)*x^3 + (1657*z^11 - 4468*z^10 - 801*z^9 + 13476*z^8 - 8613*z^7 - 12722*z^6 + 16581*z^5 + 2155*z^4 - 14035*z^3 + 4050*z^2 + 3571*z - 1890)*x^2*t + (-71*z^11 + 582*z^10 - 905*z^9 - 566*z^8 + 2346*z^7 - 648*z^6 - 1936*z^5 + 1886*z^4 + 611*z^3 - 1181*z^2 + 222*z + 100)*x*y*t + (48*z^11 - 132*z^10 + 4*z^9 + 368*z^8 - 302*z^7 - 332*z^6 + 610*z^5 - 6*z^4 - 476*z^3 + 222*z^2 + 150*z - 148)*y^2*t + (26793*z^11 - 35176*z^10 - 99444*z^9 + 214204*z^8 + 47281*z^7 - 312012*z^6 + 153365*z^5 + 218907*z^4 - 222189*z^3 - 27032*z^2 + 94889*z - 29914)*x*t^2 + (-6664*z^11 + 28394*z^10 - 20677*z^9 - 56065*z^8 + 87057*z^7 + 22430*z^6 - 98987*z^5 + 42555*z^4 + 58524*z^3 - 41889*z^2 - 3706*z + 7609)*y*t^2 + (571*z^11 - 1714*z^10 + 102*z^9 + 4719*z^8 - 3846*z^7 - 3966*z^6 + 6270*z^5 - 90*z^4 - 4923*z^3 + 1813*z^2 + 1047*z - 654)*x^2 + (13*z^11 + 110*z^10 - 333*z^9 + 66*z^8 + 666*z^7 - 480*z^6 - 336*z^5 + 726*z^4 - 57*z^3 - 329*z^2 + 174*z - 8)*x*y + (-30*z^11 + 84*z^10 - 9*z^9 - 215*z^8 + 178*z^7 + 182*z^6 - 328*z^5 + 2*z^4 + 246*z^3 - 112*z^2 - 77*z + 54)*y^2 + (34668*z^11 - 58004*z^10 - 99813*z^9 + 278961*z^8 - 1656*z^7 - 368680*z^6 + 237168*z^5 + 221582*z^4 - 289626*z^3 - 4052*z^2 + 110141*z - 38847)*x*t + (-5606*z^11 + 25450*z^10 - 21019*z^9 - 47373*z^8 + 81115*z^7 + 14461*z^6 - 88158*z^5 + 43544*z^4 + 49517*z^3 - 39149*z^2 - 1554*z + 6453)*y*t + (17897*z^11 - 34894*z^10 - 40086*z^9 + 144715*z^8 - 25754*z^7 - 176427*z^6 + 137765*z^5 + 89949*z^4 - 150338*z^3 + 10155*z^2 + 51845*z - 20097)*x + (-2021*z^11 + 9744*z^10 - 8887*z^9 - 17170*z^8 + 32103*z^7 + 3630*z^6 - 33539*z^5 + 18499*z^4 + 17951*z^3 - 15512*z^2 + 21*z + 2326)*y,
 # a short Weierstrass model
 (-x^3*t^12 + (-24*z^11 + 72*z^10 - 12*z^9 - 192*z^8 + 180*z^7 + 162*z^6 - 330*z^5 + 30*z^4 + 258*z^3 - 132*z^2 - 72*z + 66)*x^3*t^11 + y^2*t^12 + (375*z^11 - 942*z^10 - 87*z^9 + 2553*z^8 - 1644*z^7 - 2382*z^6 + 3540*z^5 + 504*z^4 - 2715*z^3 + 987*z^2 + 999*z - 588)*x^3*t^10 + (24*z^11 - 72*z^10 + 12*z^9 + 192*z^8 - 180*z^7 - 162*z^6 + 330*z^5 - 30*z^4 - 258*z^3 + 132*z^2 + 72*z - 66)*y^2*t^11 + (-216324/7*z^11 + 406296/7*z^10 + 521100/7*z^9 - 1750059/7*z^8 + 236358/7*z^7 + 2180169/7*z^6 - 232335*z^5 - 1162647/7*z^4 + 1823067/7*z^3 - 88722/7*z^2 - 644463/7*z + 244728/7)*x*t^12 + (-2010*z^11 + 4600*z^10 + 1630*z^9 - 13780*z^8 + 6370*z^7 + 14300*z^6 - 17210*z^5 - 5150*z^4 + 14510*z^3 - 3940*z^2 - 5690*z + 2340)*x^3*t^9 + (-375*z^11 + 942*z^10 + 87*z^9 - 2553*z^8 + 1644*z^7 + 2382*z^6 - 3540*z^5 - 504*z^4 + 2715*z^3 - 987*z^2 - 999*z + 588)*y^2*t^10 + (-4245750/7*z^11 + 7639272/7*z^10 + 1572858*z^9 - 34298694/7*z^8 + 2917890/7*z^7 + 43729632/7*z^6 - 30778974/7*z^5 - 24506550/7*z^4 + 5094198*z^3 - 847368/7*z^2 - 1850796*z + 4763394/7)*x*t^11 + (3420360/7*z^11 - 3710232*z^10 + 36965700/7*z^9 + 30395574/7*z^8 - 102042720/7*z^7 + 20509686/7*z^6 + 86146254/7*z^5 - 78134598/7*z^4 - 31919886/7*z^3 + 49704840/7*z^2 - 9641214/7*z - 574290)*t^12 + (2850*z^11 - 5280*z^10 - 3900*z^9 + 15825*z^8 - 840*z^7 - 18195*z^6 + 12165*z^5 + 13875*z^4 - 9855*z^3 - 2430*z^2 + 6855*z + 1455)*x^3*t^8 + (2010*z^11 - 4600*z^10 - 1630*z^9 + 13780*z^8 - 6370*z^7 - 14300*z^6 + 17210*z^5 + 5150*z^4 - 14510*z^3 + 3940*z^2 + 5690*z - 2340)*y^2*t^9 + (-38494251/7*z^11 + 66207564/7*z^10 + 106606287/7*z^9 - 309941424/7*z^8 + 1572345*z^7 + 404223858/7*z^6 - 269233443/7*z^5 - 236995389/7*z^4 + 46007163*z^3 - 29322*z^2 - 120595365/7*z + 43203267/7)*x*t^10 + (73209744/7*z^11 - 91999152*z^10 + 994845240/7*z^9 + 94722696*z^8 - 2627154648/7*z^7 + 686270232/7*z^6 + 2116952496/7*z^5 - 2107490400/7*z^4 - 698526504/7*z^3 + 1282428936/7*z^2 - 295303968/7*z - 87108696/7)*t^11 + (6444*z^11 - 22572*z^10 + 11316*z^9 + 51498*z^8 - 66018*z^7 - 33510*z^6 + 102204*z^5 - 25584*z^4 - 71238*z^3 + 45774*z^2 + 17208*z - 24096)*x^3*t^7 + (-2850*z^11 + 5280*z^10 + 3900*z^9 - 15825*z^8 + 840*z^7 + 18195*z^6 - 12165*z^5 - 13875*z^4 + 9855*z^3 + 2430*z^2 - 6855*z - 1455)*y^2*t^8 + (-208570086/7*z^11 + 337662324/7*z^10 + 89586594*z^9 - 1677896748/7*z^8 - 46401336/7*z^7 + 2251592748/7*z^6 - 1393841304/7*z^5 - 1389035628/7*z^4 + 1743241770/7*z^3 + 7353126*z^2 - 674514432/7*z + 234310212/7)*x*t^9 + (758772360/7*z^11 - 7591273344/7*z^10 + 12429322992/7*z^9 + 7003012788/7*z^8 - 31838904576/7*z^7 + 9685398420/7*z^6 + 24779915604/7*z^5 - 26368666452/7*z^4 - 7395245244/7*z^3 + 2223046296*z^2 - 3988296468/7*z - 912344472/7)*t^10 + (-37836*z^11 + 96252*z^10 + 11611*z^9 - 272104*z^8 + 178138*z^7 + 259610*z^6 - 390104*z^5 - 44720*z^4 + 313782*z^3 - 119554*z^2 - 108062*z + 71131)*x^3*t^6 + (-6444*z^11 + 22572*z^10 - 11316*z^9 - 51498*z^8 + 66018*z^7 + 33510*z^6 - 102204*z^5 + 25584*z^4 + 71238*z^3 - 45774*z^2 - 17208*z + 24096)*y^2*t^7 + (-774560799/7*z^11 + 1167009930/7*z^10 + 2529107631/7*z^9 - 6216057342/7*z^8 - 612178128/7*z^7 + 8601585912/7*z^6 - 4897693782/7*z^5 - 5589041904/7*z^4 + 6449474907/7*z^3 + 411933573/7*z^2 - 2590186464/7*z + 123445458)*x*t^8 + (5420603808/7*z^11 - 56769704496/7*z^10 + 13523380920*z^9 + 50381921808/7*z^8 - 240216650568/7*z^7 + 76328916192/7*z^6 + 184873648104/7*z^5 - 28701340200*z^4 - 53242692768/7*z^3 + 117448568136/7*z^2 - 31063324392/7*z - 934124400)*t^9 + (58104*z^11 - 142872*z^10 - 21174*z^9 + 394914*z^8 - 236520*z^7 - 377724*z^6 + 531708*z^5 + 95592*z^4 - 416016*z^3 + 141168*z^2 + 155850*z - 77112)*x^3*t^5 + (37836*z^11 - 96252*z^10 - 11611*z^9 + 272104*z^8 - 178138*z^7 - 259610*z^6 + 390104*z^5 + 44720*z^4 - 313782*z^3 + 119554*z^2 + 108062*z - 71131)*y^2*t^6 + (-2101992552/7*z^11 + 2940178176/7*z^10 + 7380657360/7*z^9 - 16824486240/7*z^8 - 2798481096/7*z^7 + 23963149620/7*z^6 - 12599436708/7*z^5 - 16275724740/7*z^4 + 17462796588/7*z^3 + 1664464464/7*z^2 - 7266314736/7*z + 336377124)*x*t^7 + (30952595124/7*z^11 - 300415072212/7*z^10 + 485650055862/7*z^9 + 284305400172/7*z^8 - 1252200984210/7*z^7 + 369164966904/7*z^6 + 140296053726*z^5 - 1029954862854/7*z^4 - 300057118308/7*z^3 + 611872334478/7*z^2 - 153329579370/7*z - 37120884930/7)*t^8 + (-39240*z^11 + 79050*z^10 + 51510*z^9 - 252240*z^8 + 60435*z^7 + 285330*z^6 - 262065*z^5 - 157005*z^4 + 233130*z^3 - 25995*z^2 - 109815*z + 22350)*x^3*t^4 + (-58104*z^11 + 142872*z^10 + 21174*z^9 - 394914*z^8 + 236520*z^7 + 377724*z^6 - 531708*z^5 - 95592*z^4 + 416016*z^3 - 141168*z^2 - 155850*z + 77112)*y^2*t^5 + (-606182994*z^11 + 772830396*z^10 + 2304827082*z^9 - 4846591206*z^8 - 1185313716*z^7 + 7128884952*z^6 - 3400053624*z^5 - 5068217952*z^4 + 5027487102*z^3 + 669264066*z^2 - 2169780534*z + 676769580)*x*t^6 + (143776038744/7*z^11 - 1178095578336/7*z^10 + 1753387603416/7*z^9 + 1289850403536/7*z^8 - 4723149234456/7*z^7 + 1104252997536/7*z^6 + 3888312826536/7*z^5 - 3710825932392/7*z^4 - 1357528757976/7*z^3 + 2304062082576/7*z^2 - 492251738760/7*z - 24323021496)*t^7 + (-3070*z^11 + 17060*z^10 - 15120*z^9 - 40090*z^8 + 73100*z^7 + 21220*z^6 - 108260*z^5 + 46900*z^4 + 81710*z^3 - 61170*z^2 - 13690*z + 37380)*x^3*t^3 + (39240*z^11 - 79050*z^10 - 51510*z^9 + 252240*z^8 - 60435*z^7 - 285330*z^6 + 262065*z^5 + 157005*z^4 - 233130*z^3 + 25995*z^2 + 109815*z - 22350)*y^2*t^4 + (-952393788*z^11 + 1110559248*z^10 + 3857478012*z^9 - 7592912784*z^8 - 2384421732*z^7 + 11481452352*z^6 - 5016488436*z^5 - 8471479932*z^4 + 7871768892*z^3 + 1307781720*z^2 - 3514107348*z + 1060745760)*x*t^5 + (74203544016*z^11 - 496535916240*z^10 + 647217209520*z^9 + 649873314216*z^8 - 1876814475480*z^7 + 256809200760*z^6 + 1661357346768*z^5 - 1364645130912*z^4 - 682004922984*z^3 + 913156797672*z^2 - 141202604592*z - 86778841968)*t^6 + (16032*z^11 - 45264*z^10 + 5121*z^9 + 117525*z^8 - 99942*z^7 - 99858*z^6 + 185892*z^5 - 4350*z^4 - 140184*z^3 + 65790*z^2 + 43275*z - 35058)*x^3*t^2 + (3070*z^11 - 17060*z^10 + 15120*z^9 + 40090*z^8 - 73100*z^7 - 21220*z^6 + 108260*z^5 - 46900*z^4 - 81710*z^3 + 61170*z^2 + 13690*z - 37380)*y^2*t^3 + (-1148624388*z^11 + 1209594870*z^10 + 4953152889*z^9 - 9141425964*z^8 - 3527063379*z^7 + 14215404906*z^6 - 5654028771*z^5 - 10857472119*z^4 + 9479194398*z^3 + 1895134779*z^2 - 4371214869*z + 1282028796)*x*t^4 + (199094866920*z^11 - 1098038301696*z^10 + 1195095638664*z^9 + 1710483555168*z^8 - 3857461908120*z^7 + 31179658536*z^6 + 3731936026032*z^5 - 2504860842816*z^4 - 1790841366432*z^3 + 1870286474880*z^2 - 141778872936*z - 230549609880)*t^5 + (-6660*z^11 + 15936*z^10 + 3726*z^9 - 46014*z^8 + 25392*z^7 + 45828*z^6 - 61716*z^5 - 12960*z^4 + 50220*z^3 - 16404*z^2 - 18966*z + 10164)*x^3*t + (-16032*z^11 + 45264*z^10 - 5121*z^9 - 117525*z^8 + 99942*z^7 + 99858*z^6 - 185892*z^5 + 4350*z^4 + 140184*z^3 - 65790*z^2 - 43275*z + 35058)*y^2*t^2 + (-1044605214*z^11 + 961353360*z^10 + 4826545488*z^9 - 8295931386*z^8 - 3906593658*z^7 + 13320260730*z^6 - 4708478160*z^5 - 10561766904*z^4 + 8596268748*z^3 + 2070853020*z^2 - 4113764928*z + 1161423900)*x*t^3 + (384544371780*z^11 - 1790658722772*z^10 + 1545030448542*z^9 + 3256935843042*z^8 - 5789662343118*z^7 - 867114902898*z^6 + 6185144658924*z^5 - 3207615497568*z^4 - 3403855897434*z^3 + 2795044748490*z^2 + 60350850468*z - 442045691982)*t^4 + (770*z^11 - 1820*z^10 - 441*z^9 + 5145*z^8 - 2646*z^7 - 5082*z^6 + 6384*z^5 + 1722*z^4 - 5082*z^3 + 1400*z^2 + 1995*z - 714)*x^3 + (6660*z^11 - 15936*z^10 - 3726*z^9 + 46014*z^8 - 25392*z^7 - 45828*z^6 + 61716*z^5 + 12960*z^4 - 50220*z^3 + 16404*z^2 + 18966*z - 10164)*y^2*t + (-684055422*z^11 + 519465906*z^10 + 3413894202*z^9 - 5414685165*z^8 - 3111636789*z^7 + 9028715841*z^6 - 2742763842*z^5 - 7458226092*z^4 + 5609247057*z^3 + 1627035471*z^2 - 2806071930*z + 760303503)*x*t^2 + (518204390616*z^11 - 2087812787472*z^10 + 1330178962392*z^9 + 4342864442832*z^8 - 6165900363456*z^7 - 2082010519656*z^6 + 7327289202984*z^5 - 2716394016168*z^4 - 4532708652480*z^3 + 2961404910936*z^2 + 410554417968*z - 592509517488)*t^3 + (-770*z^11 + 1820*z^10 + 441*z^9 - 5145*z^8 + 2646*z^7 + 5082*z^6 - 6384*z^5 - 1722*z^4 + 5082*z^3 - 1400*z^2 - 1995*z + 714)*y^2 + (-285588450*z^11 + 149371992*z^10 + 1581644988*z^9 - 2251681362*z^8 - 1638625842*z^7 + 3959957484*z^6 - 936214902*z^5 - 3447445806*z^4 + 2331365274*z^3 + 846512856*z^2 - 1239775740*z + 316822968)*x*t + (462540133296*z^11 - 1644441943752*z^10 + 680780590164*z^9 + 3845311271784*z^8 - 4401376557228*z^7 - 2473775814960*z^6 + 5861367797724*z^5 - 1342614860100*z^4 - 4009273610832*z^3 + 2100897223884*z^2 + 588235171572*z - 526714592328)*t^2 + (-58182327*z^11 + 10506132*z^10 + 368268768*z^9 - 455861007*z^8 - 434083671*z^7 + 862651188*z^6 - 128928051*z^5 - 800730063*z^4 + 471541581*z^3 + 221815692*z^2 - 272729646*z + 64307628)*x + (245134145232*z^11 - 780910270416*z^10 + 151350287832*z^9 + 2025069526512*z^8 - 1876846423176*z^7 - 1565507590200*z^6 + 2825662865616*z^5 - 264140900208*z^4 - 2109694264200*z^3 + 889133974488*z^2 + 403457895432*z - 278255735352)*t + (57778876260*z^11 - 167589540972*z^10 - 2408609574*z^9 + 474979870890*z^8 - 359508997890*z^7 - 415264291218*z^6 + 614978275968*z^5 + 19091087316*z^4 - 494513550090*z^3 + 168791117166*z^2 + 111771225216*z - 65424301236))/(t^12 + (24*z^11 - 72*z^10 + 12*z^9 + 192*z^8 - 180*z^7 - 162*z^6 + 330*z^5 - 30*z^4 - 258*z^3 + 132*z^2 + 72*z - 66)*t^11 + (-375*z^11 + 942*z^10 + 87*z^9 - 2553*z^8 + 1644*z^7 + 2382*z^6 - 3540*z^5 - 504*z^4 + 2715*z^3 - 987*z^2 - 999*z + 588)*t^10 + (2010*z^11 - 4600*z^10 - 1630*z^9 + 13780*z^8 - 6370*z^7 - 14300*z^6 + 17210*z^5 + 5150*z^4 - 14510*z^3 + 3940*z^2 + 5690*z - 2340)*t^9 + (-2850*z^11 + 5280*z^10 + 3900*z^9 - 15825*z^8 + 840*z^7 + 18195*z^6 - 12165*z^5 - 13875*z^4 + 9855*z^3 + 2430*z^2 - 6855*z - 1455)*t^8 + (-6444*z^11 + 22572*z^10 - 11316*z^9 - 51498*z^8 + 66018*z^7 + 33510*z^6 - 102204*z^5 + 25584*z^4 + 71238*z^3 - 45774*z^2 - 17208*z + 24096)*t^7 + (37836*z^11 - 96252*z^10 - 11611*z^9 + 272104*z^8 - 178138*z^7 - 259610*z^6 + 390104*z^5 + 44720*z^4 - 313782*z^3 + 119554*z^2 + 108062*z - 71131)*t^6 + (-58104*z^11 + 142872*z^10 + 21174*z^9 - 394914*z^8 + 236520*z^7 + 377724*z^6 - 531708*z^5 - 95592*z^4 + 416016*z^3 - 141168*z^2 - 155850*z + 77112)*t^5 + (39240*z^11 - 79050*z^10 - 51510*z^9 + 252240*z^8 - 60435*z^7 - 285330*z^6 + 262065*z^5 + 157005*z^4 - 233130*z^3 + 25995*z^2 + 109815*z - 22350)*t^4 + (3070*z^11 - 17060*z^10 + 15120*z^9 + 40090*z^8 - 73100*z^7 - 21220*z^6 + 108260*z^5 - 46900*z^4 - 81710*z^3 + 61170*z^2 + 13690*z - 37380)*t^3 + (-16032*z^11 + 45264*z^10 - 5121*z^9 - 117525*z^8 + 99942*z^7 + 99858*z^6 - 185892*z^5 + 4350*z^4 + 140184*z^3 - 65790*z^2 - 43275*z + 35058)*t^2 + (6660*z^11 - 15936*z^10 - 3726*z^9 + 46014*z^8 - 25392*z^7 - 45828*z^6 + 61716*z^5 + 12960*z^4 - 50220*z^3 + 16404*z^2 + 18966*z - 10164)*t + (-770*z^11 + 1820*z^10 + 441*z^9 - 5145*z^8 + 2646*z^7 + 5082*z^6 - 6384*z^5 - 1722*z^4 + 5082*z^3 - 1400*z^2 - 1995*z + 714)),
 # a minimal Weierstrass model
 (3420360/7*z^11 - 3710232*z^10 + 36965700/7*z^9 + 30395574/7*z^8 - 102042720/7*z^7 + 20509686/7*z^6 + 86146254/7*z^5 - 78134598/7*z^4 - 31919886/7*z^3 + 49704840/7*z^2 - 9641214/7*z - 574290)*t^12 + (73209744/7*z^11 - 91999152*z^10 + 994845240/7*z^9 + 94722696*z^8 - 2627154648/7*z^7 + 686270232/7*z^6 + 2116952496/7*z^5 - 2107490400/7*z^4 - 698526504/7*z^3 + 1282428936/7*z^2 - 295303968/7*z - 87108696/7)*t^11 + (758772360/7*z^11 - 7591273344/7*z^10 + 12429322992/7*z^9 + 7003012788/7*z^8 - 31838904576/7*z^7 + 9685398420/7*z^6 + 24779915604/7*z^5 - 26368666452/7*z^4 - 7395245244/7*z^3 + 2223046296*z^2 - 3988296468/7*z - 912344472/7)*t^10 + (-216324/7*z^11 + 406296/7*z^10 + 521100/7*z^9 - 1750059/7*z^8 + 236358/7*z^7 + 2180169/7*z^6 - 232335*z^5 - 1162647/7*z^4 + 1823067/7*z^3 - 88722/7*z^2 - 644463/7*z + 244728/7)*x*t^8 + (5420603808/7*z^11 - 56769704496/7*z^10 + 13523380920*z^9 + 50381921808/7*z^8 - 240216650568/7*z^7 + 76328916192/7*z^6 + 184873648104/7*z^5 - 28701340200*z^4 - 53242692768/7*z^3 + 117448568136/7*z^2 - 31063324392/7*z - 934124400)*t^9 + (-3512592/7*z^11 + 6629040/7*z^10 + 1198584*z^9 - 28407888/7*z^8 + 3962520/7*z^7 + 35294400/7*z^6 - 26403192/7*z^5 - 2678184*z^4 + 29531952/7*z^3 - 1460808/7*z^2 - 10403208/7*z + 563328)*x*t^7 + (30952595124/7*z^11 - 300415072212/7*z^10 + 485650055862/7*z^9 + 284305400172/7*z^8 - 1252200984210/7*z^7 + 369164966904/7*z^6 + 140296053726*z^5 - 1029954862854/7*z^4 - 300057118308/7*z^3 + 611872334478/7*z^2 - 153329579370/7*z - 37120884930/7)*t^8 + (-24994008/7*z^11 + 47826936/7*z^10 + 58043844/7*z^9 - 201932784/7*z^8 + 31451004/7*z^7 + 248873472/7*z^6 - 189689580/7*z^5 - 130024332/7*z^4 + 209837304/7*z^3 - 12032388/7*z^2 - 73363644/7*z + 4010796)*x*t^6 + (143776038744/7*z^11 - 1178095578336/7*z^10 + 1753387603416/7*z^9 + 1289850403536/7*z^8 - 4723149234456/7*z^7 + 1104252997536/7*z^6 + 3888312826536/7*z^5 - 3710825932392/7*z^4 - 1357528757976/7*z^3 + 2304062082576/7*z^2 - 492251738760/7*z - 24323021496)*t^7 + (-14393808*z^11 + 28009584*z^10 + 32376456*z^9 - 116411688*z^8 + 20455848*z^7 + 142091928*z^6 - 110693520*z^5 - 72609696*z^4 + 120980088*z^3 - 8064792*z^2 - 41767488*z + 16189200)*x*t^5 + (74203544016*z^11 - 496535916240*z^10 + 647217209520*z^9 + 649873314216*z^8 - 1876814475480*z^7 + 256809200760*z^6 + 1661357346768*z^5 - 1364645130912*z^4 - 682004922984*z^3 + 913156797672*z^2 - 141202604592*z - 86778841968)*t^6 + (-37026720*z^11 + 73826640*z^10 + 79170480*z^9 - 299660040*z^8 + 61498440*z^7 + 360454320*z^6 - 290058840*z^5 - 178047720*z^4 + 311307840*z^3 - 25020360*z^2 - 105587280*z + 41554890)*x*t^4 + (199094866920*z^11 - 1098038301696*z^10 + 1195095638664*z^9 + 1710483555168*z^8 - 3857461908120*z^7 + 31179658536*z^6 + 3731936026032*z^5 - 2504860842816*z^4 - 1790841366432*z^3 + 1870286474880*z^2 - 141778872936*z - 230549609880)*t^5 + (-63883944*z^11 + 132154848*z^10 + 125475480*z^9 - 517563432*z^8 + 130179960*z^7 + 608308272*z^6 - 515353752*z^5 - 283477752*z^4 + 537875208*z^3 - 55141344*z^2 - 177409872*z + 71854560)*x*t^3 + (384544371780*z^11 - 1790658722772*z^10 + 1545030448542*z^9 + 3256935843042*z^8 - 5789662343118*z^7 - 867114902898*z^6 + 6185144658924*z^5 - 3207615497568*z^4 - 3403855897434*z^3 + 2795044748490*z^2 + 60350850468*z - 442045691982)*t^4 - x^3 + (-74591928*z^11 + 161590248*z^10 + 129747852*z^9 - 605499084*z^8 + 188626428*z^7 + 690023124*z^6 - 624284712*z^5 - 295129440*z^4 + 629365572*z^3 - 82323108*z^2 - 199726992*z + 83931444)*x*t^2 + (518204390616*z^11 - 2087812787472*z^10 + 1330178962392*z^9 + 4342864442832*z^8 - 6165900363456*z^7 - 2082010519656*z^6 + 7327289202984*z^5 - 2716394016168*z^4 - 4532708652480*z^3 + 2961404910936*z^2 + 410554417968*z - 592509517488)*t^3 + y^2 + (-56843640*z^11 + 128050416*z^10 + 87497928*z^9 - 462058992*z^8 + 168430320*z^7 + 511959960*z^6 - 490907304*z^5 - 200638296*z^4 + 480340368*z^3 - 74886120*z^2 - 147235104*z + 63992160)*x*t + (462540133296*z^11 - 1644441943752*z^10 + 680780590164*z^9 + 3845311271784*z^8 - 4401376557228*z^7 - 2473775814960*z^6 + 5861367797724*z^5 - 1342614860100*z^4 - 4009273610832*z^3 + 2100897223884*z^2 + 588235171572*z - 526714592328)*t^2 + (-22116510*z^11 + 49666014*z^10 + 34403751*z^9 - 179758008*z^8 + 64753479*z^7 + 199633842*z^6 - 190530009*z^5 - 78829713*z^4 + 186875640*z^3 - 28758321*z^2 - 57446199*z + 24903936)*x + (245134145232*z^11 - 780910270416*z^10 + 151350287832*z^9 + 2025069526512*z^8 - 1876846423176*z^7 - 1565507590200*z^6 + 2825662865616*z^5 - 264140900208*z^4 - 2109694264200*z^3 + 889133974488*z^2 + 403457895432*z - 278255735352)*t + (57778876260*z^11 - 167589540972*z^10 - 2408609574*z^9 + 474979870890*z^8 - 359508997890*z^7 - 415264291218*z^6 + 614978275968*z^5 + 19091087316*z^4 - 494513550090*z^3 + 168791117166*z^2 + 111771225216*z - 65424301236),
 # Weierstrass model after a coordinate change of the base
 (-x^3*t^12 + (24*z^11 - 48*z^10 - 36*z^9 + 156*z^8 - 24*z^7 - 180*z^6 + 132*z^5 + 108*z^4 - 132*z^3 + 60*z - 12)*x^3*t^11 + y^2*t^12 + (-132*z^11 + 264*z^10 + 198*z^9 - 924*z^8 + 264*z^7 + 1056*z^6 - 1056*z^5 - 528*z^4 + 924*z^3 - 132*z^2 - 396*z + 132)*x^3*t^10 + (-24*z^11 + 48*z^10 + 36*z^9 - 156*z^8 + 24*z^7 + 180*z^6 - 132*z^5 - 108*z^4 + 132*z^3 - 60*z + 12)*y^2*t^11 + (646299*z^11 - 3621780*z^10 + 4012065*z^9 + 5560677*z^8 - 12810501*z^7 + 262278*z^6 + 12292209*z^5 - 8414415*z^4 - 5822955*z^3 + 6213240*z^2 - 518292*z - 748953)*x*t^12 + (220*z^11 - 440*z^10 - 220*z^9 + 1320*z^8 - 440*z^7 - 1540*z^6 + 1980*z^5 + 660*z^4 - 1760*z^3 + 660*z^2 + 880*z - 440)*x^3*t^9 + (132*z^11 - 264*z^10 - 198*z^9 + 924*z^8 - 264*z^7 - 1056*z^6 + 1056*z^5 + 528*z^4 - 924*z^3 + 132*z^2 + 396*z - 132)*y^2*t^10 + (7836912*z^11 - 27657072*z^10 + 11060604*z^9 + 65122812*z^8 - 73541952*z^7 - 42489576*z^6 + 98675064*z^5 - 21735648*z^4 - 67895712*z^3 + 35088336*z^2 + 10174140*z - 8922204)*x*t^11 + (406766178*z^11 - 2279467008*z^10 + 2525103126*z^9 + 3499765542*z^8 - 8062640586*z^7 + 165071088*z^6 + 7736439438*z^5 - 5295842370*z^4 - 3664836630*z^3 + 3910472748*z^2 - 326201148*z - 471374316)*t^12 + (-990*z^11 + 2970*z^10 - 990*z^9 - 6435*z^8 + 6435*z^7 + 4455*z^6 - 9900*z^5 + 990*z^4 + 6435*z^3 - 3465*z^2 - 1980*z + 1485)*x^3*t^8 + (-220*z^11 + 440*z^10 + 220*z^9 - 1320*z^8 + 440*z^7 + 1540*z^6 - 1980*z^5 - 660*z^4 + 1760*z^3 - 660*z^2 - 880*z + 440)*y^2*t^9 + (-36167850*z^11 + 82385208*z^10 + 53570106*z^9 - 294130548*z^8 + 111750786*z^7 + 323197722*z^6 - 315181908*z^5 - 123164064*z^4 + 305793684*z^3 - 49906908*z^2 - 92761686*z + 40732794)*x*t^10 + (14452099704*z^11 - 40217182992*z^10 - 4536154224*z^9 + 118564431048*z^8 - 81363220848*z^7 - 108648485568*z^6 + 148551042528*z^5 + 13178204928*z^4 - 123407699688*z^3 + 38006921736*z^2 + 29679497064*z - 16347734928)*t^11 + (1584*z^11 - 4752*z^10 + 792*z^9 + 12672*z^8 - 11880*z^7 - 10296*z^6 + 20592*z^5 - 1584*z^4 - 15048*z^3 + 7128*z^2 + 3960*z - 3168)*x^3*t^7 + (990*z^11 - 2970*z^10 + 990*z^9 + 6435*z^8 - 6435*z^7 - 4455*z^6 + 9900*z^5 - 990*z^4 - 6435*z^3 + 3465*z^2 + 1980*z - 1485)*y^2*t^8 + (27924588*z^11 + 52716744*z^10 - 310274496*z^9 + 210603672*z^8 + 498891528*z^7 - 576261216*z^6 - 117060336*z^5 + 669535416*z^4 - 216694332*z^3 - 249434748*z^2 + 189367416*z - 30308472)*x*t^9 + (40514186664*z^11 - 20231072568*z^10 - 226579312260*z^9 + 319262300280*z^8 + 237289915044*z^7 - 564418158696*z^6 + 129812552100*z^5 + 493788259188*z^4 - 330521591232*z^3 - 122469543756*z^2 + 176844621492*z - 44921026332)*t^10 + (-924*z^11 + 1848*z^10 + 1848*z^9 - 7392*z^8 + 1848*z^7 + 9240*z^6 - 9240*z^5 - 3696*z^4 + 10164*z^3 - 2772*z^2 - 3696*z + 2772)*x^3*t^6 + (-1584*z^11 + 4752*z^10 - 792*z^9 - 12672*z^8 + 11880*z^7 + 10296*z^6 - 20592*z^5 + 1584*z^4 + 15048*z^3 - 7128*z^2 - 3960*z + 3168)*y^2*t^7 + (79312338*z^11 - 233318232*z^10 + 4253823*z^9 + 652462209*z^8 - 509944680*z^7 - 560842569*z^6 + 854306271*z^5 + 10056501*z^4 - 679358421*z^3 + 239793750*z^2 + 150117219*z - 89839638)*x*t^8 + (-223823531232*z^11 + 709259689152*z^10 - 129494669976*z^9 - 1848487863096*z^8 + 1694756398608*z^7 + 1439979100560*z^6 - 2568358352448*z^5 + 222597653040*z^4 + 1925661911040*z^3 - 802523559600*z^2 - 372192197832*z + 254029133232)*t^9 - 792*x^3*t^5 + (924*z^11 - 1848*z^10 - 1848*z^9 + 7392*z^8 - 1848*z^7 - 9240*z^6 + 9240*z^5 + 3696*z^4 - 10164*z^3 + 2772*z^2 + 3696*z - 2772)*y^2*t^6 + (-158644872*z^11 + 555188256*z^10 - 213079464*z^9 - 1317636720*z^8 + 1465178760*z^7 + 873279792*z^6 - 1983002472*z^5 + 416880648*z^4 + 1373653080*z^3 - 698713776*z^2 - 210697416*z + 180569736)*x*t^7 + (-439299586404*z^11 + 636070266216*z^10 + 1493513154000*z^9 - 3520866426588*z^8 - 476737201584*z^7 + 4949642588058*z^6 - 2698634691270*z^5 - 3296414186478*z^4 + 3653393376654*z^3 + 296385585300*z^2 - 1495746213192*z + 491170084524)*t^8 + (990*z^11 - 1980*z^10 - 1485*z^9 + 6435*z^8 - 990*z^7 - 7425*z^6 + 5445*z^5 + 4455*z^4 - 5445*z^3 + 2475*z - 495)*x^3*t^4 + 792*y^2*t^5 + (300968028*z^11 - 403004808*z^10 - 1098981756*z^9 + 2407532544*z^8 + 491479488*z^7 - 3483095148*z^6 + 1747318716*z^5 + 2420243172*z^4 - 2497505400*z^3 - 284188068*z^2 + 1057921344*z - 336182616)*x*t^6 + (-543501360864*z^11 + 33802553232*z^10 + 3588849715248*z^9 - 4249249679304*z^8 - 4378506909336*z^7 + 8239069297872*z^6 - 1005297119064*z^5 - 7797537475560*z^4 + 4394340556704*z^3 + 2231125935192*z^2 - 2612890813680*z + 600289327512)*t^7 + (-440*z^11 + 880*z^10 + 660*z^9 - 3080*z^8 + 880*z^7 + 3520*z^6 - 3520*z^5 - 1760*z^4 + 3080*z^3 - 440*z^2 - 1320*z + 440)*x^3*t^3 + (-990*z^11 + 1980*z^10 + 1485*z^9 - 6435*z^8 + 990*z^7 + 7425*z^6 - 5445*z^5 - 4455*z^4 + 5445*z^3 - 2475*z + 495)*y^2*t^4 + (-29882736*z^11 + 65654064*z^10 + 49842864*z^9 - 242675568*z^8 + 80184600*z^7 + 273815640*z^6 - 252929088*z^5 - 113685120*z^4 + 252250632*z^3 - 35256168*z^2 - 79085592*z + 33629688)*x*t^5 + (661640079240*z^11 - 3376476690048*z^10 + 3341480651712*z^9 + 5645707764984*z^8 - 11448113269320*z^7 - 661949280216*z^6 + 11557607469408*z^5 - 6978236614272*z^4 - 5905909403856*z^3 + 5540642016336*z^2 - 195270989760*z - 763481920320)*t^6 + (66*z^11 - 132*z^10 - 66*z^9 + 396*z^8 - 132*z^7 - 462*z^6 + 594*z^5 + 198*z^4 - 528*z^3 + 198*z^2 + 264*z - 132)*x^3*t^2 + (440*z^11 - 880*z^10 - 660*z^9 + 3080*z^8 - 880*z^7 - 3520*z^6 + 3520*z^5 + 1760*z^4 - 3080*z^3 + 440*z^2 + 1320*z - 440)*y^2*t^3 + (215520345*z^11 - 108815292*z^10 - 1202557563*z^9 + 1698524154*z^8 + 1256289723*z^7 - 2999139777*z^6 + 694251810*z^5 + 2620874448*z^4 - 1758449250*z^3 - 648537138*z^2 + 939539439*z - 238974867)*x*t^4 + (1968902156592*z^11 - 4984004326896*z^10 - 1762396102656*z^9 + 16082615371536*z^8 - 8594333331192*z^7 - 16192311087960*z^6 + 18704284669728*z^5 + 4239986282784*z^4 - 16730040724488*z^3 + 3952433942856*z^2 + 4544522332056*z - 2222301750480)*t^5 + (-24*z^11 + 72*z^10 - 24*z^9 - 156*z^8 + 156*z^7 + 108*z^6 - 240*z^5 + 24*z^4 + 156*z^3 - 84*z^2 - 48*z + 36)*x^3*t + (-66*z^11 + 132*z^10 + 66*z^9 - 396*z^8 + 132*z^7 + 462*z^6 - 594*z^5 - 198*z^4 + 528*z^3 - 198*z^2 - 264*z + 132)*y^2*t^2 + (209022660*z^11 - 590391288*z^10 - 45437760*z^9 + 1716050448*z^8 - 1220657040*z^7 - 1546892640*z^6 + 2175545304*z^5 + 147513312*z^4 - 1786317732*z^3 + 571297428*z^2 + 420426936*z - 236524752)*x*t^3 + (990553881870*z^11 - 218703108456*z^10 - 6177661041384*z^9 + 7766704636992*z^8 + 7189737233994*z^7 - 14574806263962*z^6 + 2318925799008*z^5 + 13435554209868*z^4 - 8035075162800*z^3 - 3677421009780*z^2 + 4603084674174*z - 1095592990590)*t^4 + (2*z^11 - 6*z^10 + z^9 + 16*z^8 - 15*z^7 - 13*z^6 + 26*z^5 - 2*z^4 - 19*z^3 + 9*z^2 + 5*z - 4)*x^3 + (24*z^11 - 72*z^10 + 24*z^9 + 156*z^8 - 156*z^7 - 108*z^6 + 240*z^5 - 24*z^4 - 156*z^3 + 84*z^2 + 48*z - 36)*y^2*t + (11867472*z^11 - 18063648*z^10 - 38311110*z^9 + 95239530*z^8 + 8449380*z^7 - 131239386*z^6 + 75630618*z^5 + 84702942*z^4 - 98841870*z^3 - 5826924*z^2 + 39515634*z - 13277412)*x*t^2 + (-691237520064*z^11 + 2380067979408*z^10 - 838344566304*z^9 - 5735597276304*z^8 + 6187979470680*z^7 + 3914431901856*z^6 - 8519491314936*z^5 + 1623995637768*z^4 + 5978687089536*z^3 - 2947933758168*z^2 - 957476565864*z + 786381863400)*t^3 + (-2*z^11 + 6*z^10 - z^9 - 16*z^8 + 15*z^7 + 13*z^6 - 26*z^5 + 2*z^4 + 19*z^3 - 9*z^2 - 5*z + 4)*y^2 + (32982984*z^11 - 95030496*z^10 - 2849256*z^9 + 271051164*z^8 - 202017024*z^7 - 238844268*z^6 + 349083540*z^5 + 14047452*z^4 - 282185964*z^3 + 94775400*z^2 + 64449972*z - 37341108)*x*t + (-360121576752*z^11 + 533326613904*z^10 + 1196817852888*z^9 - 2887963166088*z^8 - 330950111688*z^7 + 4024111213836*z^6 - 2249109721404*z^5 - 2643514848828*z^4 + 2996902035036*z^3 + 213507755496*z^2 - 1214112278232*z + 402759797580)*t^2 + (1580229*z^11 - 2123874*z^10 - 5751918*z^9 + 12641832*z^8 + 2540754*z^7 - 18265743*z^6 + 9198765*z^5 + 12668427*z^4 - 13114440*z^3 - 1472553*z^2 + 5546610*z - 1765206)*x + (4758050808*z^11 - 63840344400*z^10 + 115480118880*z^9 + 46207860048*z^8 - 281328798240*z^7 + 106350325704*z^6 + 205679553912*z^5 - 245535480792*z^4 - 49070275632*z^3 + 137774581560*z^2 - 41447128464*z - 5878388376)*t + (1123776612*z^11 - 2899955520*z^10 - 878140494*z^9 + 9187197768*z^8 - 5183363556*z^7 - 9086734818*z^6 + 10846956834*z^5 + 2147090274*z^4 - 9558109134*z^3 + 2392726392*z^2 + 2537899560*z - 1268949780))/(t^12 + (-24*z^11 + 48*z^10 + 36*z^9 - 156*z^8 + 24*z^7 + 180*z^6 - 132*z^5 - 108*z^4 + 132*z^3 - 60*z + 12)*t^11 + (132*z^11 - 264*z^10 - 198*z^9 + 924*z^8 - 264*z^7 - 1056*z^6 + 1056*z^5 + 528*z^4 - 924*z^3 + 132*z^2 + 396*z - 132)*t^10 + (-220*z^11 + 440*z^10 + 220*z^9 - 1320*z^8 + 440*z^7 + 1540*z^6 - 1980*z^5 - 660*z^4 + 1760*z^3 - 660*z^2 - 880*z + 440)*t^9 + (990*z^11 - 2970*z^10 + 990*z^9 + 6435*z^8 - 6435*z^7 - 4455*z^6 + 9900*z^5 - 990*z^4 - 6435*z^3 + 3465*z^2 + 1980*z - 1485)*t^8 + (-1584*z^11 + 4752*z^10 - 792*z^9 - 12672*z^8 + 11880*z^7 + 10296*z^6 - 20592*z^5 + 1584*z^4 + 15048*z^3 - 7128*z^2 - 3960*z + 3168)*t^7 + (924*z^11 - 1848*z^10 - 1848*z^9 + 7392*z^8 - 1848*z^7 - 9240*z^6 + 9240*z^5 + 3696*z^4 - 10164*z^3 + 2772*z^2 + 3696*z - 2772)*t^6 + 792*t^5 + (-990*z^11 + 1980*z^10 + 1485*z^9 - 6435*z^8 + 990*z^7 + 7425*z^6 - 5445*z^5 - 4455*z^4 + 5445*z^3 - 2475*z + 495)*t^4 + (440*z^11 - 880*z^10 - 660*z^9 + 3080*z^8 - 880*z^7 - 3520*z^6 + 3520*z^5 + 1760*z^4 - 3080*z^3 + 440*z^2 + 1320*z - 440)*t^3 + (-66*z^11 + 132*z^10 + 66*z^9 - 396*z^8 + 132*z^7 + 462*z^6 - 594*z^5 - 198*z^4 + 528*z^3 - 198*z^2 - 264*z + 132)*t^2 + (24*z^11 - 72*z^10 + 24*z^9 + 156*z^8 - 156*z^7 - 108*z^6 + 240*z^5 - 24*z^4 - 156*z^3 + 84*z^2 + 48*z - 36)*t + (-2*z^11 + 6*z^10 - z^9 - 16*z^8 + 15*z^7 + 13*z^6 - 26*z^5 + 2*z^4 + 19*z^3 - 9*z^2 - 5*z + 4)),
 # equation for S_{6}
 (7722*z^11 - 22086*z^10 + 3240*z^9 + 50652*z^8 - 38502*z^7 - 40500*z^6 + 59562*z^5 + 4482*z^4 - 45576*z^3 + 8856*z^2 + 15012*z - 6804)*t^12 + (98496*z^11 - 212544*z^10 - 90072*z^9 + 555336*z^8 - 109512*z^7 - 583200*z^6 + 423144*z^5 + 344088*z^4 - 430272*z^3 - 70632*z^2 + 174960*z - 44064)*t^11 + (-223560*z^11 + 733536*z^10 + 90072*z^9 - 2659716*z^8 + 2026620*z^7 + 3154464*z^6 - 4465044*z^5 - 323352*z^4 + 3957336*z^3 - 1499148*z^2 - 1261980*z + 763992)*t^10 + (486*z^11 - 1620*z^10 + 513*z^9 + 3888*z^8 - 4077*z^7 - 2565*z^6 + 5616*z^5 - 1269*z^4 - 3591*z^3 + 1620*z^2 + 675*z - 567)*x*t^8 + (-3447576*z^11 + 7511184*z^10 + 4469040*z^9 - 24927480*z^8 + 8393328*z^7 + 28239408*z^6 - 28654992*z^5 - 10934352*z^4 + 25684344*z^3 - 5006664*z^2 - 8851896*z + 3840912)*t^9 + (6696*z^11 - 17712*z^10 - 432*z^9 + 44712*z^8 - 30024*z^7 - 36720*z^6 + 53352*z^5 + 2808*z^4 - 39960*z^3 + 10800*z^2 + 10368*z - 7344)*x*t^7 + (-3403296*z^11 + 3695868*z^10 + 11826648*z^9 - 21801312*z^8 - 9769248*z^7 + 33295536*z^6 - 15361812*z^5 - 25153416*z^4 + 19040832*z^3 + 2238678*z^2 - 8672670*z + 812592)*t^8 + (2808*z^11 - 10044*z^10 + 17172*z^9 + 1080*z^8 - 52488*z^7 + 64044*z^6 + 29484*z^5 - 84024*z^4 + 35208*z^3 + 37044*z^2 - 32076*z - 5832)*x*t^6 + (4041576*z^11 - 18718128*z^10 + 16985376*z^9 + 32168016*z^8 - 60015816*z^7 - 7663248*z^6 + 64441656*z^5 - 30965328*z^4 - 37784232*z^3 + 26276400*z^2 + 8659872*z - 11021184)*t^7 + (11016*z^11 - 48384*z^10 + 63288*z^9 + 65664*z^8 - 222696*z^7 + 81648*z^6 + 238248*z^5 - 201960*z^4 - 56376*z^3 + 164592*z^2 - 7560*z - 45360)*x*t^5 + (18053280*z^11 - 49242816*z^10 + 3374784*z^9 + 119968128*z^8 - 88202520*z^7 - 97750800*z^6 + 151035192*z^5 + 9475704*z^4 - 111685392*z^3 + 32377968*z^2 + 36442224*z - 19078416)*t^6 + (12690*z^11 - 93150*z^10 + 118260*z^9 + 171990*z^8 - 411750*z^7 - 44280*z^6 + 487890*z^5 - 222750*z^4 - 287820*z^3 + 247590*z^2 + 90180*z - 76680)*x*t^4 + (17546544*z^11 - 38331792*z^10 - 13155048*z^9 + 99952056*z^8 - 34218288*z^7 - 90345456*z^6 + 89199792*z^5 + 39875328*z^4 - 68240880*z^3 + 1063368*z^2 + 24871536*z - 5820336)*t^5 + (1296*z^11 - 37800*z^10 + 41256*z^9 + 86832*z^8 - 139320*z^7 - 98280*z^6 + 151200*z^5 - 20088*z^4 - 151632*z^3 + 23760*z^2 + 50112*z - 7776)*x*t^3 + (-1819098*z^11 + 11564532*z^10 - 6563106*z^9 - 34937082*z^8 + 42080796*z^7 + 40589748*z^6 - 69748452*z^5 + 4833270*z^4 + 64619694*z^3 - 25145964*z^2 - 20500938*z + 14105664)*t^4 - x^3 + (13284*z^11 - 39204*z^10 - 19224*z^9 + 132732*z^8 - 37260*z^7 - 183384*z^6 + 110052*z^5 + 78516*z^4 - 152928*z^3 - 25272*z^2 + 41796*z - 9180)*x*t^2 + (-8464824*z^11 + 19295928*z^10 + 8678016*z^9 - 58692600*z^8 + 20930616*z^7 + 64744704*z^6 - 63535752*z^5 - 26203392*z^4 + 58450032*z^3 - 7671024*z^2 - 20609856*z + 8338032)*t^3 + y^2 + (6048*z^11 - 2808*z^10 - 28944*z^9 + 30240*z^8 + 46656*z^7 - 59184*z^6 - 11664*z^5 + 63072*z^4 - 15336*z^3 - 28296*z^2 + 7776*z + 2592)*x*t + (-1602828*z^11 + 1830924*z^10 + 4247964*z^9 - 7142256*z^8 - 4926420*z^7 + 9102456*z^6 - 1647540*z^5 - 8908056*z^4 + 2494800*z^3 + 2839860*z^2 - 1512432*z - 366768)*t^2 + (-297*z^11 + 1026*z^10 - 3456*z^8 + 2889*z^7 + 3699*z^6 - 5562*z^5 + 81*z^4 + 4590*z^3 - 1782*z^2 - 1242*z + 756)*x + (200232*z^11 - 598752*z^10 + 12960*z^9 + 1662768*z^8 - 1236384*z^7 - 1578528*z^6 + 2214864*z^5 + 97848*z^4 - 1799496*z^3 + 498960*z^2 + 505440*z - 283824)*t + (6534*z^11 - 10422*z^10 - 17712*z^9 + 45144*z^8 + 9180*z^7 - 67824*z^6 + 36072*z^5 + 45360*z^4 - 49248*z^3 - 3996*z^2 + 19440*z - 6480)
 ]


# the composition of these maps is called f_{67} in the paper
maps1 = [SF.hom(m, codomain=SF) for m in maps1]
# the composition of these maps is called f_{76} in the paper
maps2 = [SF.hom(m, codomain=SF) for m in maps2]

maps1kF = [SkF.hom([SkF(g) for g in m.im_gens()], codomain=SkF) for m in maps1]
maps2kF = [SkF.hom([SkF(g) for g in m.im_gens()], codomain=SkF) for m in maps2]

maps1k = [Sk.hom([Sk(g) for g in m.im_gens()], codomain=Sk) for m in maps1kF]
maps2k = [Sk.hom([Sk(g) for g in m.im_gens()], codomain=Sk) for m in maps2kF]

equations1kF = [SkF(g).numerator() for g in equations1]
equations2kF = [SkF(g).numerator() for g in equations2]

equations1k = [Sk(g) for g in equations1kF]
equations2k = [Sk(g) for g in equations2kF]

# sanity checks that the maps and equations match
assert len(maps1k)+1==len(equations1k)
for i in range(len(maps1k)):
    assert 0==Rk.ideal(equations1k[i+1].numerator()).reduce(maps1k[i](equations1k[i]).numerator())
assert len(maps2k)+1==len(equations2k)
for i in range(len(maps2k)):
    assert 0==Rk.ideal(equations2k[i+1].numerator()).reduce(maps2k[i](equations2k[i]).numerator())




